Extracting Particle Physics Information from Direct Detection of Dark Matter with Minimal Assumptions

In the absence of direct accelerator data to constrain particle models, and given existing astrophysical uncertainties associated with the phase space distribution of WIMP dark matter in our galactic halo, extracting information on fundamental particle microphysics from possible signals in underground direct detectors will be challenging. Given these challenges we explore the requirements for direct detection of dark matter experiments to extract information on fundamental particle physics interactions. In particular, using Bayesian methods, we explore the quantitative distinctions that allow differentiation between different non-relativistic effective operators, as a function of the number of detected events, for a variety of possible operators that might generate the detected distribution. Without a spinless target one cannot distinguish between spin-dependent and spin-independent interactions. In general, of order 50 events would be required to definitively determine that the fundamental dark matter scattering amplitude is momentum independent, even in the optimistic case of minimal detector backgrounds and no inelastic scattering contributions. This bound can be improved with reduced uncertainties in the dark matter velocity distribution.

==> Operator_comp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    416772,       8274]
NotebookOptionsPosition[    414495,       8197]
NotebookOutlinePosition[    414865,       8213]
CellTagsIndexPosition[    414822,       8210]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "//", "SetDirectory"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.619270884261203*^9, 3.6192709209154935`*^9}},
 ExpressionUUID -> "e3820ab8-9548-4e11-80cb-7dfc3918c745"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<dmformfactor_Mod.m\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.6192708554537315`*^9, 3.619270879731204*^9}, {
  3.63077861395776*^9, 3.6307786147402782`*^9}, {3.6464856302821198`*^9, 
  3.646485650984799*^9}, {3.717124807727584*^9, 3.7171248078797874`*^9}},
 ExpressionUUID -> "dcc23d34-52c1-4a69-9717-4c20735247f1"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Welcome to DMFormFactor version 1.1.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 0, 1],
  FrontFaceColor->RGBColor[0, 0, 1],
  BackFaceColor->RGBColor[0, 0, 1],
  GraphicsColor->RGBColor[0, 0, 1],
  FontSize->32,
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.717124808228405*^9, 3.717165245188946*^9},
 ExpressionUUID -> "9b3780e7-4276-4fd9-b2d4-d8afbe680024"],

Cell[BoxData["\<\"Functions are SetCoeffsNonrel, SetCoeffsRel, SetCoeffsNucl, \
ZeroCoeffs, SetJChi, SetMchi, SetIsotope, SetHALO, SetHelm, \
TransitionProbability, ResponseNucl, DiffCrossSection, \
ApproxTotalCrossSection, and EventRate.\"\>"], "Print",
 CellChangeTimes->{3.717124808228405*^9, 3.7171652451903267`*^9},
 ExpressionUUID -> "9b3780e7-4276-4fd9-b2d4-d8afbe680024"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.622410854824606*^9, 
  3.622410866551282*^9}},ExpressionUUID->"50f02198-f601-4300-8624-\
18d1a05e640b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetJChi", "[", 
   RowBox[{"1", "/", "2"}], "]"}], ";"}]], "Input",
 ExpressionUUID -> "3fca7117-020b-4298-8d40-91b6f3e14354"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetMChi", "[", "mx", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6192715794890223`*^9, 3.619271589834608*^9}, {
  3.619272516624236*^9, 3.6192725166552563`*^9}},
 ExpressionUUID -> "7f1e4097-331f-4061-b418-55ba70dd7821"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mn", "=", 
   RowBox[{"0.938", " ", "GeV"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.621628092357588*^9, 3.6216281010893764`*^9}},
 ExpressionUUID -> "3e0296d4-9220-4d3d-9864-385d62cfc64c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mv", "=", 
   RowBox[{"246.2", "GeV"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.62040155260143*^9, 3.620401560441904*^9}, {
  3.621619836306866*^9, 3.621619836922269*^9}},
 ExpressionUUID -> "5fd178df-c9cf-49f9-a396-46c03a8b2ff9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]", "=", 
   RowBox[{"6.58211928", "\[Times]", 
    SuperscriptBox["10", 
     RowBox[{"-", "16"}]], " ", "eV", " ", "s"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.621199970267835*^9, 3.621200011099596*^9}, 
   3.6219539730649796`*^9},
 ExpressionUUID -> "1bd2f463-ec25-45b7-98eb-4310520c2825"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"3", " ", 
    SuperscriptBox["10", "8"], " ", 
    FractionBox["m", "s"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6222131097640767`*^9, 3.6222131162163553`*^9}, {
  3.622213442276534*^9, 3.622213444852243*^9}},
 ExpressionUUID -> "c5ad82e1-2251-4880-ba2a-ed760acb4ef1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Centimeter", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"10", "^", "13"}], " ", "Femtometer"}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6211988027195644`*^9, 3.6211988045718*^9}},
 ExpressionUUID -> "f6f87486-4c24-46d2-a689-1db1311a7240"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NT", "[", "A_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"A", " ", "g"}], "mol"], ")"}], 
      RowBox[{"-", "1"}]], 
     FractionBox[
      RowBox[{"NA", 
       RowBox[{"(*", "atoms", "*)"}]}], "mol"], 
     FractionBox[
      RowBox[{
       SuperscriptBox["10", "6"], "g"}], "tonne"]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"A", "\[Rule]", "131"}], ",", 
      RowBox[{"NA", "\[Rule]", 
       RowBox[{"6.02", " ", 
        SuperscriptBox["10", "23"]}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.621954298003318*^9, 3.6219543551177173`*^9}, {
  3.62195441413229*^9, 3.6219545606595497`*^9}, {3.6222125705837774`*^9, 
  3.622212577831585*^9}, {3.6223081744365396`*^9, 3.6223081915829115`*^9}, {
  3.6223082751249495`*^9, 3.6223082776766434`*^9}, {3.6224108865937223`*^9, 
  3.622410890610384*^9}},
 ExpressionUUID -> "b12e8095-4974-493a-bf0f-08af5fd127fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"factor", "=", 
   RowBox[{
    SuperscriptBox["\[HBar]", 
     RowBox[{"-", "1"}]], 
    FractionBox[
     RowBox[{"1000", "eV"}], 
     RowBox[{"1", " ", 
      RowBox[{"(*", "keV", "*)"}]}]], " ", 
    FractionBox[
     RowBox[{"24", "*", "3600", "*", "365.24", "s"}], 
     RowBox[{"1", 
      RowBox[{"(*", "year", "*)"}]}]], "tonne"}]}], ";"}]], "Input",
 ExpressionUUID -> "745ea1d4-484a-4dd7-b5df-49cb4a9ff5b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetHALO", "[", "\"\<MBcutoff\>\"", "]"}], ";"}]], "Input",
 ExpressionUUID -> "0103eb85-7ef5-4a06-9742-b35b21095ef6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]", "=", 
   RowBox[{"0.3", " ", 
    RowBox[{"GeV", "/", 
     SuperscriptBox["Centimeter", "3"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ve", "=", 
   RowBox[{"20", "KilometerPerSecond"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v0", "=", 
   RowBox[{"220", "KilometerPerSecond"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vesc", "=", 
   RowBox[{"544", "KilometerPerSecond"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.621954628050691*^9, 3.621954681496767*^9}, {
  3.646485912328063*^9, 3.6464859124237547`*^9}, {3.717124821445399*^9, 
  3.717124824393094*^9}, {3.717125691764962*^9, 3.7171256919514837`*^9}},
 ExpressionUUID -> "7be0e8d5-929e-4aaf-ba17-5d5511387e5e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients", "Subsection",
 CellChangeTimes->{{3.6332075824788485`*^9, 
  3.633207592263323*^9}},ExpressionUUID->"1bc92017-9169-4d41-8336-\
491e7900d151"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"{", 
    RowBox[{
    "C1", ",", "C2", ",", "C3", ",", "C4", ",", "C5", ",", "C6", ",", "C7", 
     ",", "C8", ",", "C9", ",", "C10", ",", "C11", ",", "C12", ",", "C13", 
     ",", "C14", ",", "C15", ",", "C16", ",", "C17"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6192711422038155`*^9, 3.619271172047751*^9}, {
  3.6192712843190184`*^9, 3.6192712845331593`*^9}, {3.62241175094991*^9, 
  3.622411751655468*^9}, {3.6332073566766644`*^9, 3.6332073751158648`*^9}, {
  3.6388444257619724`*^9, 3.638844444157713*^9}},
 ExpressionUUID -> "f9e7e963-aec3-402a-be3a-71032a1d91ff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZeroCoeffs", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SetCoeffsNonrel", "[", 
      RowBox[{"i", ",", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"c", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<p\>\""}], "]"}], 
     ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "17"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SetCoeffsNonrel", "[", 
      RowBox[{"i", ",", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"c", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "\"\<n\>\""}], "]"}], 
     ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "17"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.619271045965786*^9, 3.6192711406584873`*^9}, {
   3.619271274680317*^9, 3.61927129832787*^9}, {3.619271877670334*^9, 
   3.619271878006557*^9}, {3.6192720581725054`*^9, 3.6192720779577446`*^9}, {
   3.620401485580621*^9, 3.6204014914275064`*^9}, 3.620401565691393*^9, {
   3.620407093620288*^9, 3.6204071331232624`*^9}, {3.622411758966458*^9, 
   3.622411760659193*^9}, {3.633207562844865*^9, 3.6332075657627916`*^9}, {
   3.633207618675797*^9, 3.6332076225623684`*^9}, {3.638844452464655*^9, 
   3.638844458398509*^9}},
 ExpressionUUID -> "4ae2f45a-cdc4-45dc-a547-5d40862eb18f"],

Cell[CellGroupData[{

Cell["Xenon", "Subsubsection",
 CellChangeTimes->{{3.6216189312978706`*^9, 3.6216189337222605`*^9}, {
  3.717166949752021*^9, 3.717166950208379*^9}},
 ExpressionUUID -> "45d45204-4b06-4d69-89c6-aea08438062d"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SetIsotope", "[", 
     RowBox[{
     "54", ",", "129", ",", "\"\<default\>\"", ",", "\"\<default\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rateXe129", "=", 
     RowBox[{"EventRate", "[", 
      RowBox[{
       RowBox[{"0.22", 
        RowBox[{"NT", "[", "129", "]"}]}], ",", "\[Rho]", ",", 
       SqrtBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"129", 
           FractionBox["mn", "GeV"]}], ")"}], " ", 
         FractionBox["Er", 
          SuperscriptBox["10", "6"]]}]], ",", "ve", ",", "v0", ",", "vesc"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetIsotope", "[", 
     RowBox[{
     "54", ",", "130", ",", "\"\<default\>\"", ",", "\"\<default\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rateXe130", "=", 
     RowBox[{"EventRate", "[", 
      RowBox[{
       RowBox[{"0.04", 
        RowBox[{"NT", "[", "130", "]"}]}], ",", "\[Rho]", ",", 
       SqrtBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"130", 
           FractionBox["mn", "GeV"]}], ")"}], " ", 
         FractionBox["Er", 
          SuperscriptBox["10", "6"]]}]], ",", "ve", ",", "v0", ",", "vesc"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"SetIsotope", "[", 
    RowBox[{
    "54", ",", "131", ",", "\"\<default\>\"", ",", "\"\<default\>\""}], "]"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rateXe131", "=", 
     RowBox[{"EventRate", "[", 
      RowBox[{
       RowBox[{".26", 
        RowBox[{"NT", "[", "131", "]"}]}], ",", "\[Rho]", ",", 
       SqrtBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"131", 
           FractionBox["mn", "GeV"]}], ")"}], " ", 
         FractionBox["Er", 
          SuperscriptBox["10", "6"]]}]], ",", "ve", ",", "v0", ",", "vesc"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"SetIsotope", "[", 
    RowBox[{
    "54", ",", "132", ",", "\"\<default\>\"", ",", "\"\<default\>\""}], "]"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rateXe132", "=", 
     RowBox[{"EventRate", "[", 
      RowBox[{
       RowBox[{".26", 
        RowBox[{"NT", "[", "132", "]"}]}], ",", "\[Rho]", ",", 
       SqrtBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"132", 
           FractionBox["mn", "GeV"]}], ")"}], " ", 
         FractionBox["Er", 
          SuperscriptBox["10", "6"]]}]], ",", "ve", ",", "v0", ",", "vesc"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"SetIsotope", "[", 
    RowBox[{
    "54", ",", "131", ",", "\"\<default\>\"", ",", "\"\<default\>\""}], "]"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rateXe134", "=", 
     RowBox[{"EventRate", "[", 
      RowBox[{
       RowBox[{".10", 
        RowBox[{"NT", "[", "134", "]"}]}], ",", "\[Rho]", ",", 
       SqrtBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"134", 
           FractionBox["mn", "GeV"]}], ")"}], " ", 
         FractionBox["Er", 
          SuperscriptBox["10", "6"]]}]], ",", "ve", ",", "v0", ",", "vesc"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"SetIsotope", "[", 
    RowBox[{
    "54", ",", "132", ",", "\"\<default\>\"", ",", "\"\<default\>\""}], "]"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rateXe136", "=", 
     RowBox[{"EventRate", "[", 
      RowBox[{
       RowBox[{".09", 
        RowBox[{"NT", "[", "136", "]"}]}], ",", "\[Rho]", ",", 
       SqrtBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"136", 
           FractionBox["mn", "GeV"]}], ")"}], " ", 
         FractionBox["Er", 
          SuperscriptBox["10", "6"]]}]], ",", "ve", ",", "v0", ",", "vesc"}], 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.717166587213244*^9, 3.717166740330307*^9}, {
  3.717166925881221*^9, 3.717166936617914*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dRXe", "[", 
    RowBox[{
    "Er_", ",", "C1_", ",", "C2_", ",", "C3_", ",", "C4_", ",", "C5_", ",", 
     "C6_", ",", "C7_", ",", "C8_", ",", "C9_", ",", "C10_", ",", "C11_", ",",
      "C12_", ",", "C13_", ",", "C14_", ",", "C15_", ",", "C16_", ",", "C17_",
      ",", "mx_"}], "]"}], "=", 
   RowBox[{"factor", 
    RowBox[{"(", " ", 
     RowBox[{
     "rateXe129", "+", "rateXe130", "+", "rateXe131", "+", "rateXe132", "+", 
      "rateXe134", "+", "rateXe136"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6192721814042187`*^9, 3.6192722081801605`*^9}, 
   3.622410830340241*^9, {3.6224109431307125`*^9, 3.622410944751788*^9}, {
   3.622411014019492*^9, 3.6224110430961275`*^9}, {3.6224114833653517`*^9, 
   3.6224114889820766`*^9}, {3.646485685812269*^9, 3.646485694513084*^9}, {
   3.646485923602293*^9, 3.646485924437508*^9}, {3.717166653731887*^9, 
   3.71716666662679*^9}, {3.717166793763143*^9, 3.717166797265379*^9}},
 ExpressionUUID -> "9d53ba9c-2b9d-4e90-be33-7912f5c2fd57"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Germanium", "Subsubsection",
 CellChangeTimes->{{3.6388444848693275`*^9, 3.6388444901053123`*^9}, {
  3.7171669611519136`*^9, 3.717166961471911*^9}},
 ExpressionUUID -> "5b02e9fa-3caa-44a6-9c73-17aed74119fc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetIsotope", "[", 
   RowBox[{"32", ",", "70", ",", "\"\<default\>\"", ",", "\"\<default\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rateGe70", "=", 
   RowBox[{"EventRate", "[", 
    RowBox[{
     RowBox[{"0.21", 
      RowBox[{"NT", "[", "70", "]"}]}], ",", "\[Rho]", ",", 
     SqrtBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"70", 
         FractionBox["mn", "GeV"]}], ")"}], " ", 
       FractionBox["Er", 
        SuperscriptBox["10", "6"]]}]], ",", "ve", ",", "v0", ",", "vesc"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetIsotope", "[", 
   RowBox[{"32", ",", "72", ",", "\"\<default\>\"", ",", "\"\<default\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rateGe72", "=", 
   RowBox[{"EventRate", "[", 
    RowBox[{
     RowBox[{"0.27", 
      RowBox[{"NT", "[", "72", "]"}]}], ",", "\[Rho]", ",", 
     SqrtBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"72", 
         FractionBox["mn", "GeV"]}], ")"}], " ", 
       FractionBox["Er", 
        SuperscriptBox["10", "6"]]}]], ",", "ve", ",", "v0", ",", "vesc"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetIsotope", "[", 
  RowBox[{"32", ",", "73", ",", "\"\<default\>\"", ",", "\"\<default\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rateGe73", "=", 
   RowBox[{"EventRate", "[", 
    RowBox[{
     RowBox[{".07", 
      RowBox[{"NT", "[", "73", "]"}]}], ",", "\[Rho]", ",", 
     SqrtBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"73", 
         FractionBox["mn", "GeV"]}], ")"}], " ", 
       FractionBox["Er", 
        SuperscriptBox["10", "6"]]}]], ",", "ve", ",", "v0", ",", "vesc"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetIsotope", "[", 
  RowBox[{"32", ",", "74", ",", "\"\<default\>\"", ",", "\"\<default\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rateGe74", "=", 
   RowBox[{"EventRate", "[", 
    RowBox[{
     RowBox[{".36", 
      RowBox[{"NT", "[", "74", "]"}]}], ",", "\[Rho]", ",", 
     SqrtBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"74", 
         FractionBox["mn", "GeV"]}], ")"}], " ", 
       FractionBox["Er", 
        SuperscriptBox["10", "6"]]}]], ",", "ve", ",", "v0", ",", "vesc"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.717166034308197*^9, 3.717166043083663*^9}, {
  3.717166214369115*^9, 3.717166377028263*^9}, {3.717166419143611*^9, 
  3.7171664192453203`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dRGe", "[", 
    RowBox[{
    "Er_", ",", "C1_", ",", "C2_", ",", "C3_", ",", "C4_", ",", "C5_", ",", 
     "C6_", ",", "C7_", ",", "C8_", ",", "C9_", ",", "C10_", ",", "C11_", ",",
      "C12_", ",", "C13_", ",", "C14_", ",", "C15_", ",", "C16_", ",", "C17_",
      ",", "mx_"}], "]"}], "=", 
   RowBox[{"factor", 
    RowBox[{"(", " ", 
     RowBox[{"rateGe70", "+", "rateGe72", "+", "rateGe73", "+", "rateGe74"}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6192721814042187`*^9, 3.6192722081801605`*^9}, 
   3.622410830340241*^9, {3.6224109431307125`*^9, 3.622410944751788*^9}, {
   3.622411014019492*^9, 3.6224110430961275`*^9}, {3.6224114833653517`*^9, 
   3.6224114889820766`*^9}, {3.6388445210362062`*^9, 
   3.6388445244899626`*^9}, {3.7171255726791954`*^9, 
   3.7171255826091585`*^9}, {3.717165996034932*^9, 3.717166054500389*^9}, {
   3.71716627843754*^9, 3.7171662959474487`*^9}},
 ExpressionUUID -> "604ca193-b605-4dcc-a913-5d60806e83bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Something else", "Subsubsection",
 CellChangeTimes->{{3.6386370325148163`*^9, 3.6386370343470306`*^9}, {
  3.6388452138047085`*^9, 
  3.6388452145544963`*^9}},ExpressionUUID->"2a6c345b-84fc-4c29-824d-\
2fe9b88bf7e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DR", "[", 
   RowBox[{
   "Er_", ",", "C1_", ",", "C2_", ",", "C3_", ",", "C4_", ",", "C5_", ",", 
    "C6_", ",", "C7_", ",", "C8_", ",", "C9_", ",", "C10_", ",", "C11_", ",", 
    "C12_", ",", "C13_", ",", "C14_", ",", "C15_", ",", "C16_", ",", "C17_", 
    ",", "mx_", ",", "det_"}], "]"}], "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"det", "\[Equal]", "0"}], ",", 
    RowBox[{
     RowBox[{"dRXe", "[", 
      RowBox[{
      "Er", ",", "C1", ",", "C2", ",", "C3", ",", "C4", ",", "C5", ",", "C6", 
       ",", "C7", ",", "C8", ",", "C9", ",", "C10", ",", "C11", ",", "C12", 
       ",", "C13", ",", "C14", ",", "C15", ",", "C16", ",", "C17", ",", 
       "mx"}], "]"}], "//", 
     RowBox[{
      RowBox[{"Refine", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"GeV", "\[Element]", "Reals"}]}]}], "]"}], "&"}]}], ",", 
    RowBox[{
     RowBox[{"dRGe", "[", 
      RowBox[{
      "Er", ",", "C1", ",", "C2", ",", "C3", ",", "C4", ",", "C5", ",", "C6", 
       ",", "C7", ",", "C8", ",", "C9", ",", "C10", ",", "C11", ",", "C12", 
       ",", "C13", ",", "C14", ",", "C15", ",", "C16", ",", "C17", ",", 
       "mx"}], "]"}], "//", 
     RowBox[{
      RowBox[{"Refine", "[", 
       RowBox[{"#", ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"GeV", "\[Element]", "Reals"}]}]}], "]"}], "&"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.638845059959341*^9, 3.638845082155799*^9}, {
   3.6388451552742233`*^9, 3.638845203253751*^9}, {3.638845569112318*^9, 
   3.638845573619793*^9}, {3.646485821980784*^9, 3.64648584220168*^9}, 
   3.6464861558508253`*^9, {3.648231586868312*^9, 3.648231589140067*^9}},
 ExpressionUUID -> "547ee40e-d1bf-4304-bab7-230f5cacfa5b"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"det", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Refine", "[", 
       RowBox[{"#1", ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"GeV", "\[Element]", "Reals"}]}]}], "]"}], "&"}], ")"}], "[", 
    RowBox[{"dRXe", "[", 
     RowBox[{
     "Er", ",", "C1", ",", "C2", ",", "C3", ",", "C4", ",", "C5", ",", "C6", 
      ",", "C7", ",", "C8", ",", "C9", ",", "C10", ",", "C11", ",", "C12", 
      ",", "C13", ",", "C14", ",", "C15", ",", "C16", ",", "C17", ",", "mx"}],
      "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Refine", "[", 
       RowBox[{"#1", ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"GeV", "\[Element]", "Reals"}]}]}], "]"}], "&"}], ")"}], "[", 
    RowBox[{"dRGe", "[", 
     RowBox[{
     "Er", ",", "C1", ",", "C2", ",", "C3", ",", "C4", ",", "C5", ",", "C6", 
      ",", "C7", ",", "C8", ",", "C9", ",", "C10", ",", "C11", ",", "C12", 
      ",", "C13", ",", "C14", ",", "C15", ",", "C16", ",", "C17", ",", "mx"}],
      "]"}], "]"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.6464861578745737`*^9, 3.646486173310155*^9}, 
   3.648231616867772*^9, 3.7171248759519434`*^9, 3.717125742761099*^9, 
   3.717165363309469*^9, 3.717165921775199*^9, 3.717165967571424*^9, 
   3.717166480495385*^9},
 ExpressionUUID -> "a46bfb45-5ef2-454e-9761-512fba03caae"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DR1", "[", 
    RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
   RowBox[{"DR", "[", 
    RowBox[{"Er", ",", "C1", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "99"}]], ",", 
     RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR2", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR3", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR4", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR5", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR6", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR7", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR8", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR9", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR10", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR11", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR12", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR13", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR14", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR15", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR16", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DR17", "[", 
   RowBox[{"Er_", ",", "C1_", ",", "mx_", ",", "det_"}], "]"}], ":=", 
  RowBox[{"DR", "[", 
   RowBox[{"Er", ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", 
    SuperscriptBox["10", 
     RowBox[{"-", "99"}]], ",", "C1", ",", 
    RowBox[{"mx", " ", "GeV"}], ",", "det"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6386372453533425`*^9, 3.6386373358406343`*^9}, {
  3.6386426511205673`*^9, 3.638642680200502*^9}, {3.6388448857474227`*^9, 
  3.6388450492864885`*^9}, {3.6388451077148647`*^9, 3.638845140548334*^9}, {
  3.638845219738555*^9, 3.6388452382538366`*^9}, {3.638845446655385*^9, 
  3.6388454511025295`*^9}, {3.6482322206274977`*^9, 3.648232260722705*^9}},
 ExpressionUUID -> "0c0c67dd-4351-4696-8876-b487b34cb5d0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Across groups", "Subsection",
 CellChangeTimes->{{3.7171260396011696`*^9, 
  3.7171260431212125`*^9}},ExpressionUUID->"ca75e406-ad2c-49d9-a23b-\
0af1dd2e6c6e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DR1", "[", 
        RowBox[{"Er", ",", ".000018", ",", "20", ",", "0"}], "]"}], ",", 
       RowBox[{"DR4", "[", 
        RowBox[{"Er", ",", ".018", ",", "20", ",", "0"}], "]"}], ",", " ", 
       RowBox[{"DR8", "[", 
        RowBox[{"Er", ",", ".037", ",", "20", ",", "0"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "20"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Green", "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DR9", "[", 
        RowBox[{"Er", ",", ".8", ",", "20", ",", "0"}], "]"}], ",", 
       RowBox[{"DR10", "[", 
        RowBox[{"Er", ",", ".4", ",", "20", ",", "0"}], "]"}], ",", 
       RowBox[{"DR11", "[", 
        RowBox[{"Er", ",", ".0013", ",", "20", ",", "0"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "20"}], "}"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "12"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Blue", "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DR3", "[", 
        RowBox[{"Er", ",", ".15", ",", "20", ",", "0"}], "]"}], ",", 
       RowBox[{"DR6", "[", 
        RowBox[{"Er", ",", "20", ",", "20", ",", "0"}], "]"}], ",", 
       RowBox[{"DR13", "[", 
        RowBox[{"Er", ",", "10", ",", "20", ",", "0"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "20"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Red", "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7171260523625355`*^9, 3.717126277556033*^9}},
 ExpressionUUID -> "f8c7afbf-0850-485d-adc3-e8dbadb9a591"],

Cell[BoxData[
 GraphicsBox[{{{{{}, {}, 
      TagBox[{
        {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[{{1.000000387755102, 0.6660621806708102}, {1.005827640490633,
           0.6651696706661884}, {1.0116548932261638`, 0.6642780764332139}, {
          1.0233093986972257`, 0.6624976343904939}, {1.0466184096393492`, 
          0.6589477296271073}, {1.093236431523596, 0.651891784512427}, {
          1.1864724752920899`, 0.6379548990963665}, {1.3729445628290775`, 
          0.610777070092969}, {1.7772587846237142`, 0.5549890903056028}, {
          2.1547797878328896`, 0.506677113162679}, {2.524895327558645, 
          0.462723111179687}, {2.926380914005061, 0.4186941279714423}, {
          3.301073281866016, 0.3808615685392378}, {3.7071356964476325`, 
          0.3432150257130273}, {4.105792647545829, 0.3094441443842385}, {
          4.477656380058563, 0.2806089792342191}, {4.880890159291958, 
          0.2520534546633763}, {4.945748690398206, 0.24771047997992318`}}], 
         LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAA7j6h1drUE0Aag9U3oprPP9gubwpm
gRZA19GsLLpeyj8iu8fYaRsYQH6AI59gn8c/ZPap+P2ZGUCD9Xl1rkvFP58m
v5CxOBtAN9weCKoCwz98cpbcz88cQGxjMceq/MA/UG33eX5LHkA8df2bN4++
Px5di49M5x9AKseTju82uz/yfVR71bMgQEP/DMJ1Zrg/0sf8ahSEIUCKLV8O
3ae1P4MfhrSIUCJAzggX9dg9sz+vTtQmRQ8jQHOHS1F6N7E/WPg7VRHeI0At
9iue6X2uP315aKwlnyRAJBa1Sbkxqz9zCHZdb1wlQJSeUQU+Sag/5RGdysgp
JkDhKal5z3WlP9PyiGBq6SZAE05qKS0aoz8+To6yG7knQI6wE18U0qA/erd0
XgKFKECNn4cp7qidPzH4HzMxQylArxwPXa5Ymj9ls+TDbxEqQMNrxxMXJZc/
FUZuffbRKkDfhq+CpnyUP5bm2JCyjitA8b5mWtgokj+UAV1gflssQLfrM9Hh
048/DfSlWJIaLUAkRG5fpBuMPwNhCA226S1AYQFp5L2IiD90pS/qIasuQHFG
VGcAlYU/t/c3IcNoL0D+1yClogKDPzviLAo6GzBASxcPpwiLgD9YNCCYNnsw
QL9rvfFkBX0/tEMgBDvjMEDjAMUlkCN5P/jZEB1aSTFANnkamibMdT/622NK
nagxQOx85cKFDXM/OpvDVegPMkCLJEXV2m9wPzjGhXVXcDJABcitlQyXbD8f
eDhC4c4yQEwLPZ7M42g/ROf37HI1M0DrnZMpCl9lPyfCGawolTNAoM8z9x2A
Yj+KVU8J1JYzQNuUmFIhdGI/7OiEZn+YM0Dw+JSuK2hiP7AP8CDWmzNADq9W
WVVQYj86XcaVg6IzQIr5dBH8IGI/Tvhyf96vM0BcUu/Nk8NhP3QuzFKUyjNA
d7bk5tINYT/WwQGwP8wzQO47JDWvAmE/OVU3DevNM0DFBo0PkvdgP/57osdB
0TNA2GjFWmvhYD+IyXg879czQB/+oOhrtWA/m2QlJkrlM0DjW0DWoV5gP/73
WoP15jNA/+E/ROVTYD9gi5DgoOgzQHaq3wYvSWA/JLL7mvfrM0D6alp81TNg
P67/0Q+l8jNAnl8VyW0JYD8QkwdtUPQzQAZDx/nG/V8/cyY9yvv1M0AovWbU
vuhfPzhNqIRS+TNAAGLQx9O+Xz+a4N3h/fozQGDkM9PwqV8//XMTP6n8M0Db
CM02GpVfP2AHSZxU/jNAQOXw60+AXz/Cmn75//8zQKXp9+uRa18/6dW6uQ==

          "]]}},
       Annotation[#, "Charting`Private`Tag$146592#1"]& ], 
      TagBox[{
        {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[{{1.000000387755102, 0.6666301660050427}, {1.005827640490633,
           0.665705011428545}, {1.0116548932261638`, 0.664780890308378}, {
          1.0233093986972257`, 0.6629357465392296}, {1.0466184096393492`, 
          0.659257839487168}, {1.093236431523596, 0.6519514384570906}, {
          1.1864724752920899`, 0.6375353915633539}, {1.3729445628290775`, 
          0.6094827464901664}, {1.7772587846237142`, 0.5521480920182523}, {
          2.1547797878328896`, 0.50277134270699}, {2.524895327558645, 
          0.45807447859814737`}, {2.926380914005061, 0.41352174672131375`}, {
          3.301073281866016, 0.37541928553973225`}, {3.7071356964476325`, 
          0.3376733065836095}, {4.105792647545829, 0.3039600587294776}, {
          4.477656380058563, 0.2752863731196358}, {4.880890159291958, 
          0.2469946430890229}, {4.945748690398206, 0.24270095639902417`}}], 
         LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAA7j6h1drUE0A12boQyvbOP9gubwpm
gRZAWsTl5CrOyT8iu8fYaRsYQKB+edHPG8c/ZPap+P2ZGUDvOzwVq9TEP58m
v5CxOBtAJoV0VFiZwj98cpbcz88cQOWkvNWToMA/UG33eX5LHkArU0eQ6e69
Px5di49M5x9AuLoc4E6vuj/yfVR71bMgQGPbd4l+9Lc/0sf8ahSEIUAqaWCG
s0u1P4MfhrSIUCJAhhR3Gkz1sj+vTtQmRQ8jQOTJLpmT/7A/WPg7VRHeI0CM
5FrTnC6uP315aKwlnyRALQj6rHL9qj9zCHZdb1wlQNbRrgZyLKg/5RGdysgp
JkDRiRasQm+lP9PyiGBq6SZAJCCxDocloz8+To6yG7knQOMaU2Hs7aA/erd0
XgKFKEAb3/x6j/udPzH4HzMxQylAl2Rjt/2/mj9ls+TDbxEqQO8Quelqnpc/
FUZuffbRKkAsxGC/DwOVP5bm2JCyjitAMrgdr/K4kj+UAV1gflssQC1Fo2dx
gZA/DfSlWJIaLUC4BDCKTFONPwNhCA226S1ASnNoZ+XEiT90pS/qIasuQKl2
/L1m0YY/t/c3IcNoL0Bl50x5HTyEPzviLAo6GzBAZAAMF16+gT9YNCCYNnsw
QEw/5XLzW38/tEMgBDvjMECjH/8Nk2R7P/jZEB1aSTFACtIHLcD0dz/622NK
nagxQK6uWKEiHXU/OpvDVegPMkBv1kwdoGJyPzjGhXVXcDJApWTvHUQicD8f
eDhC4c4yQLev2xIkWWw/ROf37HI1M0BTmDhA/pZoPyfCGawolTNAlOyMVQV/
ZT+KVU8J1JYzQKuxmF0LcmU/7OiEZn+YM0A/aTd2GGVlP7AP8CDWmzNAaLvg
ykdLZT86XcaVg6IzQIhVKZ76F2U/Tvhyf96vM0Aoym3UrbJkP3QuzFKUyjNA
96UZGDLtYz/WwQGwP8wzQCTanGUT4WM/OVU3DevNM0AJf4tU+9RjP/57osdB
0TNAfjA2Cd+8Yz+IyXg879czQG1Z6m/1jGM/m2QlJkrlM0AKGGxJWy5jP/73
WoP15jNAfnlRHaUiYz9gi5DgoOgzQB3xil31FmM/JLL7mvfrM0DHjewVqf9i
P67/0Q+l8jNANE1kC13RYj8QkwdtUPQzQOcD2ebZxWI/cyY9yvv1M0DE1K8U
XbpiPzhNqIRS+TNA0LioWnajYj+a4N3h/fozQOAvYWwMmGI//XMTP6n8M0Ak
h6jDqIxiP2AHSZxU/jNARddNXUuBYj/Cmn75//8zQNzGITb0dWI/Fcu7aQ==

          "]]}},
       Annotation[#, "Charting`Private`Tag$146592#2"]& ], 
      TagBox[{
        {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[{{1.000000387755102, 0.6850970754081221}, {1.005827640490633,
           0.6840924409166217}, {1.0116548932261638`, 0.6830891187682332}, {
          1.0233093986972257`, 0.68108640598935}, {1.0466184096393492`, 
          0.6770966679600872}, {1.093236431523596, 0.6691796342311424}, {
          1.1864724752920899`, 0.6535928829364468}, {1.3729445628290775`, 
          0.6233891704854284}, {1.7772587846237142`, 0.5621581410055602}, {
          2.1547797878328896`, 0.5099330820627643}, {2.524895327558645, 
          0.46303589880010376`}, {2.926380914005061, 0.4166248408951273}, {
          3.301073281866016, 0.37718206272719956`}, {3.7071356964476325`, 
          0.33832054615401796`}, {4.105792647545829, 0.3037785142944579}, {
          4.477656380058563, 0.27451660422219964`}, {4.880890159291958, 
          0.24574293354214938`}, {4.945748690398206, 0.2413842405395181}}], 
         LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAA7j6h1drUE0CkJWaoQcvOP9gubwpm
gRZAyrP60wiSyT8iu8fYaRsYQDMwEelP2cY/ZPap+P2ZGUDcyU5PAY7EP58m
v5CxOBtAYCuHhq1Pwj98cpbcz88cQCkK+J8mVcA/UG33eX5LHkAGkY0Qb1a9
Px5di49M5x9AxuriHnsWuj/yfVR71bMgQBFslM5jXLc/0sf8ahSEIUDAWwTO
R7W0P4MfhrSIUCJAvnHp4UBhsj+vTtQmRQ8jQCO3G59EbrA/WPg7VRHeI0Dm
X6/i1hKtP315aKwlnyRAgRmhnMPoqT9zCHZdb1wlQC5JxNI/H6c/5RGdysgp
JkAvvNt/rmqkP9PyiGBq6SZA86LgqF4poj8+To6yG7knQIfJdeRy9p8/erd0
XgKFKEAh7yAzQymcPzH4HzMxQylAVePsE93/mD9ls+TDbxEqQLFHA5pE8pU/
FUZuffbRKkCHrCgAuGmTP5bm2JCyjitApJrvhRoykT+UAV1gflssQFMWjutM
HY4/DfSlWJIaLUA7Fhmh7pKKPwNhCA226S1AmigkLX4shz90pS/qIasuQGGO
5a/PXYQ/t/c3IcNoL0De/9gkBeyBPzviLAo6GzBAWtaoVvUnfz9YNCCYNnsw
QFQr35rZS3s/tEMgBDvjMEBx4h320Jx3P/jZEB1aSTFAmKR1kLhxdD/622NK
nagxQOJnTtoE2HE/OpvDVegPMkDLzowtN7xuPzjGhXVXcDJAvvNEYiavaj8f
eDhC4c4yQJczrgdVMGc/ROf37HI1M0DQRHgGed5jPyfCGawolTNAsN+Lewcq
YT+KVU8J1JYzQIMlPFa+HmE/7OiEZn+YM0AnnYPbexNhP7AP8CDWmzNAbnmC
1wr9YD86XcaVg6IzQB8hTDF40GA/Tvhyf96vM0CTW0FSjXhgP3QuzFKUyjNA
uWl/rhGbXz/WwQGwP8wzQO2mP2kchl8/OVU3DevNM0DxkIKaM3FfP/57osdB
0TNAk1ShRYdHXz+IyXg879czQIMAdQLD9F4/m2QlJkrlM0C69f9ChlFeP/73
WoP15jNAkXfTRFU9Xj9gi5DgoOgzQO9y8FIwKV4/JLL7mvfrM0CQPux5CgFe
P67/0Q+l8jNAaNrnPE6xXT8QkwdtUPQzQG3c7Op8nV0/cyY9yvv1M0Br3lpx
t4ldPzhNqIRS+TNAljq/7U9iXT+a4N3h/fozQCdP5NatTl0//XMTP6n8M0DP
1c9+FztdP2AHSZxU/jNA4zEh34wnXT/Cmn75//8zQFb6evENFF0/1+K4sA==

          "]]}},
       Annotation[#, 
        "Charting`Private`Tag$146592#3"]& ], {}}, {{}, {}, {}, {}, {}}}, {}, \
{}}, {{{{}, {}, 
      TagBox[{
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVk3k81HkYx8c4ZhjHkEqFik68XEup5HlqHSlSQ/FaNZVQEap11JKjSY4U
SRPboBxldCkSHdKxUk3saMz8vlHTtiJsJHLu7O7sH8/reb3/+XyeP573/KAo
TgidRqNtV87/29JD2KpC+wol67aJZq9pAfrn3Ul+YV/BrMhKEClugbfppjZX
JF/h/g9HJSt3tELmy7OnvYRDELKy8lTlit/hs3ei93nOMExucXxpAmJoHHBS
9D4YhnEK6hKPiuF89vA158UjEFlYw665JwZ38V7tj1MjIHj4tPWKXRuU+fm+
siofhQ6Jk6e6wRtI+K4Tn6Q3Bgd55fsCPd6AL7/Zou3IGOysslxcGP8G6NTq
zLiN42C48N7TgQ9vYFfgEs8nYxMQs7+p0KhYAk5/fxw3DJqErTkr5bNEEmAX
FlbsEU3CIyGzy3hcAo3vDZg6l6ZA6P96wt67HUyDFE3+6xXQN5NZ09vfDqP0
utjKGgVEfOZk/agvhZbSQ4sUpv9A3nYP5xpHKRz91JNaMvwPFIdvDeyKl0Kk
w76S2I001BjstmpSSOHtcffJYh4N5e+L4kyMZeDebs55UUdD09OSguIVMjCJ
fa9ibK6C0tJoA+tDMhDd9d31eEwFJ/O6S2qJDJyYdvV9VnQc+bKcf2VIBmUB
uvqGQXT0Wcz1kjIpiJ9obgwV0bHWZ/7CUQcKuj0vG+WoqGKKHaO135MCzq+8
A/XLVHHbfv/1S7gUWKxymad9SRXXFHXmJR6ngH9yzmFHqSqa3XR9IeBTQO8c
b+Wy1NCmOqVAq4ICklCddCtGDa14HOG7ZgpcX+fI3laq4UG5p5UHRUGVSaSN
2gc1DIj9KGb2UJDesES+db06avYVvRPQCfiN534f56ljhlFyRjKbwFx7BevC
Q3XckVojqTAh0Be+x2z1mDoG9m72NbIgUFsudpLbamDmw3tnxY4EjslX+aSE
aeArRqmpDAlsnHU5xLxMAyvcpsdZbiDwKeuX3D0zGVi9PCf55XYCVU1dFZqb
Geg/I2vO7FACCTSfR1czGSgj9IAnEQTWraxv937GQC26QvBbNAHDaPO/BhUM
rPKb2LAonsCH66foucuZqJX6rbE7mcDVnjEjh4NMjB4O5mieIBA7P8hGWsnE
Lzy/zTmZBNYGitwOdzHR4SRHM/E0Ad1zy7bNNtXEEDGvUXKGAGm5eOiBvyae
FV6+y88jUMZkZXDPaOJ9k1kWTXwCB9bGFNNeaeJca7l3SD4B5wT5nRI1Lew0
F/rGFhBg1HqKXF20cN93Ejql5LbB6o/dcVo48uDU9VElFy01nUi/pYXFcHFd
mJLDdqfrWfZroX1qtW+AMs+x8NvC1wtYGJ607NMTZR9Nts05isvCW43huteU
94jYzzn6+Sw0XHOgY3ougfz1dvuqxSw8Y7fWl55NIPj4haQtLG3kdT6P+/kk
AdsGdf6YqzbanpW6hacRmBqLulaQqI1xV1bc6T9GoMnu7ZNVddp44mB93ehR
ArnhruTdkDYm7DRzOX2YALf8xmCSpQ46zvCyrjlEwEJupGEWooMDWfMiwvYT
GDXiGT8r0kGFeym5HULgMeeLfSilg2Vp497ZXAIBTY93VG7Qxb20+CKWD4EF
NKtYr1Rd3DLVPuOmO4HBFfysgQZdPHU9ovXLagInrofV29vrIfd7jLqrJYGf
XmZkbNdm4/lNHgKeCgHsacizXsrG9wUOPnajFCxSGyn+142Nk1XstrQ+CoZW
c2svJbFR0NNa59im/O9b9n9++sbG2MRci8eFFES27Bmo1dPHZv4rwR/ZFPj1
CybSrPTxdui3jXdTKJi3kMG2CNXHw13dAenBFNzN73COJPpou46zq3cRBcel
krCtI0p2F50bmKn01bAl30XPAKU91dEPlH4PZDeO6LoZoK+X7bnaXhksSCu/
drPKAG06aqLWCmWQExNlPJQ2Das2HfErniuDiEjHG6rV03BvqUmwmC6D/wA3
8sHZ
          "]], LineBox[CompressedData["
1:eJwVyXk81AkfwPGh6XAlosUTuZqmmWGOX1lJfb8U0qZES8+qbJZ6JVeuacTQ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          "]]}},
       Annotation[#, "Charting`Private`Tag$146638#1"]& ], 
      TagBox[{
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVz3s01AkUB/Ax3hnMw7ZOJKkmydpSSUX3JnYPecxOQuxqU403PRVCRQw7
pzY1GluepV2PakTJes6kGYeZYX4/p412j93Ksmm9Hzka7ewf99zz+ed7v3d1
RCL3GJVCoQRo5/+98evKHh3KBBSnVO50UrQDdeRIRmDMBOSJU6K87CUwwLf5
8ue+CTi31ESLy5RAXtf1K76Vk5AYpd806iKFEb90v5vcaTggtGCo85/B3cD9
3Y4Vc2DvZWFktUoG52dNUzPM50EgFtfejZPB/oJOByJ5HszYN0/4N8qA+tI9
76z/BxBLN14y4MjhcJi9t3R+AQaF6S7rT3WCTYRGFuyjAT/fYOWqa10wR32a
VFWvAR6N88MX6i5Q3TnJ1tgswXQc+584ejekDQ1fLp9eAt+ywoUsQTckbI0u
T/KnYOJCdv2OVAUoGvYflszrIIXlVSjeogJXo82N7xyp+OhwdnF4pAruhpgx
LCKoyNzuvoXzkwpSFzrbeQoqNiz55VGXVOCwa7ctrUwXWy7a8p419wC/1X4w
yEcfiay0KyGCXgj8kD/7IVMf28KkHbvLe2GVs8bkVos+pj2619fe0AtPKtSu
g5sMkE/zDrr1Vy8MCVLyIz83xPVTlIqWTWoQy97+YvyNIU6Nv40v2KuG85SA
tuo8Q1QUrKyjB6nB4vSa9+MaQ+SvWEx7n6wGjzCF17m3Rhjr43ktsEUNZkKX
b1fYGGNg5uyvvko19KtKTzYHG6NuusPY6O9qOO5xpoTSbYzDa6w32S2qoXiD
zQK/dhmecvL1uLiFgJgjfPONo8vQXOP0qgMJ2FY0tU651gTtHyvH6/0IUNDl
XIbIBK0oHLciHgGL84k1hek0fDTlubzsBgGyzQPSXU9pWCT08wwrISA/1rP/
j0kaXgqoRXklAQ6DlgZ2x0wxdLVob0MLAXOWmdYdxabYVuMqcpMTIOH+68x7
aYqtZGxwUi8BITLJoap9ZmjZFF1t/JqAtRTHJN/LZlgaXZV79B0B4zsKBGOt
ZvgpnXcsaYqA7Psxjc7O5lirX1Qm0SEhtCs39zsaHd2fCv40XEkCDrfecNpA
x32GkRGOa0hg682UfPKiI/2T3TvaBhIm3cOflGXQ8WBpWKbeVhJehF6XnLxN
xxVszx7rHSQ0n+1U7G2ko+a3N8JpdxL4tc5vhqbo2Kvspwx+RUKCKnLsiTkD
HfR8B2Z8SAgcvb2Q48jAPSHVom5/EnYaEXoHvRlY2N/Xd4RLgu06Q7oDj4Ef
5XPs1gMkGHi4WS1eYiDn8VX2qxAS3oefYCtKGGj5MD6mKYwEIvXe5qJmBl5M
vM8/FE5Cg+iVW0I/A58LG5d3fk9C1ou+mKAZBva0ncgmIkjgWqhEu82ZGPDA
llp1VHuPK5exHZhYekaiE8AjYexq+4yZFxOl4ucfJZHa/5SNdvOHmLic9lmM
bjQJuSZ1nMEUJj7uo7WzYkgI8q5JlwuZuFqQcXpa67U5FTUPxUw8fqH+Y3ks
CVMdxQM3u5k4EhWptIsjoY0qMrrwNxNbDTpDT2ktwGsuUTostOpKthRqHZqe
d5RjzcL41OvJfK3tmzPzXbezsH6keMJP69mF8+22XBYuFojGh7T50u1JY0bx
LJScHR/maP3jmUTryRwWRpVn+VzV9gmvi/LpL2dhCqM6p0zbPy5h2wPdOha+
Xsm+o4ki4T8AHU58
          "]], LineBox[CompressedData["
1:eJwVxXk41AkfAPARUSKejKNxRisMZsyvqaT6fiOWEpKolyJ3RSGtpkO80muR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          "]]}},
       Annotation[#, "Charting`Private`Tag$146638#2"]& ], 
      TagBox[{
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVknlczHkYx6fpnKO5sjaVqJyJVbR4iefZcZZ7ykRpMCrUUlrF5hgdFBJb
VI5mHA2VWG02RZuyjtQo3c3M77uDdUQKTVQytbN/PK/P6/3P83yez+vjJI0Q
hdBpNFqQcf7XSYvy6kxoH+F5nVPtoFUd0Ns3yfzCPkJco83EvMt1oEl2/OFK
00fg2u0Ts52ewpHq9NSleZ9ALxQOdyt9Cu3L9i/LFOlhx7Oqos1UPVR0zTS8
LdMD45HiTopzA2Qe1xd4je+BtuoeD+XmBlhYv4X9YqAHxqSz/i7paoAcP98a
N+UXcGbG+ed8bIS9n633yLi9sE70tVE+pQl8M6pcG37thW0d/V7Z4U1Ab5tz
ZNfyPogILtJfe9EEGwMneN/r7YepzJXh/g+awVFqeOjvYwDT58nuyZJW+EIv
icm/aYBWsxpx4bFWqL0UNc7gOAjiDVzO4J1W2PfqzcGL+kF4HMJvZQxvg+3T
t16MWU5DefhNalRFG2gSF35VJNAw1tU+/0x7GyxsdhE9LqGhs02k/WKeGkbG
/GPi4GKCb/06vYVBalDd8t1Y2WuCjw+VfH3dqYaZVu6l79zo+DNzqb0rTwM5
azj8YVI6SpOGhV5318Ce/qqKUBUdX8zNTouL0oDr7Lmj2RdMsSP19I6EDg1k
HLXf7dliii2KipEmVlqgU311EpYZmgz2tD9x0YJ6b5GsMNoMzyQ05Aeu1UJy
+QSd2Mccx7Z3fIsp04JfX9rnvgRzvDLNrCapWQujPAyss3+Zo8zPMrOtUwvF
yvqZuqkWKBdejRI6UBCvm70iLszIHTTFeg8Klo+4HOKSY4Hxvbn0B4soeJUS
m7b5e0uk1QgORkZScOPhy1zGKkvs/s7l8u0ECvbSVty9esQS7yicTFdnUDBs
p8v7DwZLvO7mvCq+lAJhoGrB7pdWOLhfpPzcSwHn1I/r7BwZqEKXsX3mBNS1
56PK/Bn4+sOcJQE2BCKF0QpaDQM7rBW0BW4EvPbq/rxoxsSc6dXC+hkELIu9
VfPnMrHInvnbfSEB+UTH/uRCJsZSPulvxATCNiVzJ3UwcaVZo85uAwHP7O6x
T8awMDrnwNayLQRoreu8IiQsbJoj7XkSSUDFeyTiZ7FQz8afVu0mkOXjvrWo
noViabb1YhmB4MSzstUsNhLObZubBwlMLTfP6J3PRoeX6czMowQGeiMKTu9n
o35Ru7L7BIGH7pp7s0vYaK71zKg6RSAtfL6afGJjlnt5st0ZAhLl9Q+ySdZ4
TZ40/l02AVedrYVziDUG89aPmHWBwBfbBIf7cms0GNQmjBwClaJOj9A2a1wb
uiYu8DKBlBR/bysBBwU6C0+PXAJrHlauz1/CwfVFz4pT8wiMobnFLD3IweeC
P7Kj8gl8mJWR0lXOwcQVdvt0Rr79C+3SiT4Oerumvmox8qFrYaUeHlw8OyUg
OMDIojdNdU3hXCy2VyaEG/eNdILXMUouvg+MqmYZ77UH5H2z1XFRfDinzMvo
J6D68OEgNg9PDA1phi4RwDflJ6dM5OHM2MmXxMZ/xpn1KIYW8PDt3bLjQjkB
ttPEq0+lPJy8drztA2Men+ZIii/IeLjIt/GGLoNAS0B6ZdQ5HvpyhtekpxEo
21WlmlfKw4rhM5pfHCOQXOjx76tuHo6OG5T6JxDYXru5q5jLR5aAcVO2j4Bf
x7n+JDc+FnhXHF+8i8DosZY811A+VtrrN1RuJWAh9LIfiOejv6+WtVNK4L1k
xziVgo8DhSsKVAEEbmVpvbar+Tg0zdM22odAYktTmLiHj5NTJUFBxr6JhtVm
zeUKkPGySz4wi0DX8YoezgIBrvHpQ8kEY/5JyoLfbwhwutw3v82EQPd9uSaz
RoDrrjUfPWbs/116ltWB1wLMFeYn0jopCNh/JHilgw3OC/lyfkwrBSeiIxw+
Jdngwo0Nyw/kUiAp2uKjvmiDipST9/EcBdu2e143LbLB2GOHWqpOUvAf5Ni+
cg==
          "]], LineBox[CompressedData["
1:eJwVx3k81AkfwHEdiiK1joRcg8YgY35PUmm/X6zCQ0SUVZHzwSilJznWWSq3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          "]]}},
       Annotation[#, 
        "Charting`Private`Tag$146638#3"]& ], {}}, {{}, {}, {}, {}, {}}}, {}, \
{}}, {{{{}, {}, 
      TagBox[{
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAA5VMWaAAA8D+SAbDHpTWgPzAfVbne
F/A/98Yz7cJgoD966pMKvS/wPxbsN34JjKA/EIERrXlf8D/vOL31EeOgPzqu
DPLyvvA/fn4bxwmToT+OCAN85X3xP6a6N8Zh+qI/Nr3vj8r78j8XbtPIIOWl
P4YmybeU9/U/lz0+LbYerD8MzUfopm/8PwIKK3wjfrU/t5d2L/08AUAq1Uc1
KvO8Py6ATVL8MgRALwUJu3A3wj+WUoplOmkHQMHCZ5PbOsY/7YLaG5loCkA2
IQM/ptPJPzedkMI2qA1AJ/5SfoZ4zT9jd2XoVGwQQGAaBDiWXNA/IU8MwR7p
EUAJLKIqYbbRP9gb5hEIhhNAnTcPQU770j/HqW/4DYwTQDYLxB+m/9I/tjf5
3hOSE0BQm8gM+wPTP5NTDKwfnhNA8TX8EJwM0z9OizJGN7YTQPsP87y6HdM/
Avs9WHLIE0AG06XHjyrTP/mAoFQ=
          "]], LineBox[CompressedData["
1:eJwV1nk0Vd0bB3CJkt7M47333MEUinDJVPaDIjKlSaERiUI0iJIyVKK8MobS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          "]]}},
       Annotation[#, "Charting`Private`Tag$146684#1"]& ], 
      TagBox[{
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[{{1.000000387755102, 0.022896182567247247`}, {
          1.005827640490633, 0.023140759900555787`}, {1.0116548932261638`, 
          0.023386369310204057`}, {1.0233093986972257`, 
          0.023880667629353293`}, {1.0466184096393492`, 
          0.024881465487023958`}, {1.093236431523596, 
          0.026930936720582676`}, {1.1864724752920899`, 
          0.03121402504719106}, {1.3729445628290775`, 0.04045921032452904}, {
          1.7772587846237142`, 0.06308792600055678}, {2.1547797878328896`, 
          0.08655546230834744}, {2.524895327558645, 0.11089913959460268`}, {
          2.926380914005061, 0.13797015039273566`}, {3.301073281866016, 
          0.16318870690234266`}, {3.7071356964476325`, 
          0.18983623567383176`}, {4.105792647545829, 0.2147844436031235}, {
          4.477656380058563, 0.2365995183092118}, {4.880890159291958, 
          0.25835461082970396`}, {4.945748690398206, 0.2616522586636977}}], 
         LineBox[CompressedData["
1:eJwd1nk8VO/3APBIWSJJssyYuXfGnn0qUXmOpU1Fm5ItWiRKRahEQlqVFn2U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          "]]}},
       Annotation[#, "Charting`Private`Tag$146684#2"]& ], 
      TagBox[{
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwB0QEu/iFib1JlAgAAABwAAAACAAAA5VMWaAAA8D+jf5m9TgyiPzAfVbne
F/A/b3wJ6zw8oj966pMKvS/wPz/zRd5YbKI/EIERrXlf8D80FZoMGc2iPzqu
DPLyvvA/H31qTrOQoz+OCAN85X3xPz+h7xMWIKU/Nr3vj8r78j/Lo9j+0V2o
P4YmybeU9/U/yY4w2ItHrz8MzUfopm/8PyrKYRdq4rc/t5d2L/08AUAhhWAV
URLAPy6ATVL8MgRActVsDWw1xD+WUoplOmkHQEg3Je9mo8g/7YLaG5loCkAl
misysJnMPzedkMI2qA1AIK5bkoBN0D9jd2XoVGwQQKj6cg3iFdI/IU8MwR7p
EUBJwIeY1I/TP1S2T2aS7xFAd9MVh9CV0z+GHZMLBvYRQHO7r8/Im9M/7OsZ
Vu0CEkBH2BdsrqfTP7iIJ+u7HBJAI6OtvU2/0z9OwkIVWVASQNCs7Crc7dM/
fDV5aZO3EkD3vArZM0jUP9gb5hEIhhNAVsOtzrLx1D/HqW/4DYwTQFW/qPdq
9tQ/tjf53hOSE0BDHUTYH/vUP5NTDKwfnhNA1Hqkv38E1T9OizJGN7YTQFWC
VSIYF9U/Avs9WHLIE0DHe9FlByXVP0L/0GI=
          "]], LineBox[CompressedData["
1:eJwV1nk8FO8fAHChHBWKdezOrBUJobZVhDyfKFLOclN0uK8QUSkiyjdSEiWl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          "]]}},
       Annotation[#, 
        "Charting`Private`Tag$146684#3"]& ], {}}, {{}, {}, {}, {}, {}}}, {}, \
{}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->{{Large, 
     Thickness[Large]}, {Large, 
     Thickness[Large]}, {Large, 
     Thickness[Large]}, {Large, 
     Thickness[Large]}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{0., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.01, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.01, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.01, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.6, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.01, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.2, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.15, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.1, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {-0.05, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.05, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.15, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.25, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.35, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.45, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.55, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.65, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.7, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.75, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{5., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.01, 
        0.}, {
         AbsoluteThickness[0.1]}}, {10., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.01, 
        0.}, {
         AbsoluteThickness[0.1]}}, {15., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.01, 
        0.}, {
         AbsoluteThickness[0.1]}}, {20., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.01, 
        0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {3., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {4., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {6., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {7., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {8., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {9., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {11., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {12., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {13., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {14., 
        FormBox[
         InterpretationBox[
          StyleBox[
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {16., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {17., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {18., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {19., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {21., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {22., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {23., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {24., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}, {25., 
        FormBox[
         InterpretationBox[
          StyleBox[
           
           GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
            Baseline], "CacheGraphics" -> False], 
          Spacer[{0., 0.}], Selectable -> False], TraditionalForm], {0.005, 
        0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 20}, {0., 0.6850970754081221}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7171260677676015`*^9, 3.7171260989370327`*^9, {3.717126131503302*^9, 
   3.7171262800947647`*^9}},ExpressionUUID->"5a026706-a436-4c51-8af9-\
132a31d1db49"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n1", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"DR1", "[", 
      RowBox[{"Er", ",", ".000018", ",", "20", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "20"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n4", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"DR4", "[", 
      RowBox[{"Er", ",", ".018", ",", "20", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "20"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n8", "=", 
   RowBox[{"NIntegrate", "[", " ", 
    RowBox[{
     RowBox[{"DR8", "[", 
      RowBox[{"Er", ",", ".037", ",", "20", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "20"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n9", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"DR9", "[", 
      RowBox[{"Er", ",", ".8", ",", "20", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "20"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n10", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"DR10", "[", 
      RowBox[{"Er", ",", ".4", ",", "20", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "20"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n6", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"DR6", "[", 
       RowBox[{"Er", ",", "20", ",", "20", ",", "0"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "20"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n11", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"DR11", "[", 
      RowBox[{"Er", ",", ".0013", ",", "20", ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "20"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7171535613846664`*^9, 3.7171537033852987`*^9}},
 ExpressionUUID -> "03006c03-1d1c-4bff-bd5a-0a355ec0ef31"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"xeRates", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"DR1", "[", 
          RowBox[{"Er", ",", ".000018", ",", "20", ",", "0"}], "]"}], "n1"], 
        ",", 
        FractionBox[
         RowBox[{"DR4", "[", 
          RowBox[{"Er", ",", ".018", ",", "20", ",", "0"}], "]"}], "n4"], ",",
         " ", 
        FractionBox[
         RowBox[{"DR8", "[", 
          RowBox[{"Er", ",", ".037", ",", "20", ",", "0"}], "]"}], "n8"]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Er", ",", ".1", ",", "20"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "Black", "}"}]}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", ".7"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(E\), \(R\)]\)[keV]\>\"", ",", 
         "\"\<Rate [arbitrary units]\>\""}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<q-independent operators\>\"", ",", "18"}], "]"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{".73", ",", ".9"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"DR9", "[", 
          RowBox[{"Er", ",", ".8", ",", "20", ",", "0"}], "]"}], "n9"], ",", 
        FractionBox[
         RowBox[{"DR10", "[", 
          RowBox[{"Er", ",", ".4", ",", "20", ",", "0"}], "]"}], "n10"], ",", 
        FractionBox[
         RowBox[{"DR11", "[", 
          RowBox[{"Er", ",", ".0013", ",", "20", ",", "0"}], "]"}], "n11"]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Er", ",", ".1", ",", "20"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{"Blue", ",", "Dashed"}], "]"}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SuperscriptBox[\(q\), \(2\)]\) operators\>\"", ",", 
            "18"}], "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{".65", ",", ".8"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox[
        RowBox[{"DR6", "[", 
         RowBox[{"Er", ",", "20", ",", "20", ",", "0"}], "]"}], "n6"], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"Er", ",", ".1", ",", "20"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "DotDashed"}], "]"}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SuperscriptBox[\(q\), \(4\)]\) operator\>\"", ",", 
            "18"}], "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{".645", ",", ".7"}], "}"}]}], "]"}]}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.71712631069438*^9, 3.717126312961898*^9}, {
  3.717153712565935*^9, 3.7171537359935613`*^9}, {3.7171653602353354`*^9, 
  3.7171653609548473`*^9}, {3.717165399467825*^9, 3.717165434401313*^9}, {
  3.717167045377014*^9, 3.717167048288907*^9}},
 ExpressionUUID -> "d6f130cb-5dd9-4815-83be-1a5c491dd733"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{{}, {}, 
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVkXc4FoofxYnMyH7t13ynInv2/WrYMzOVhKyrUhHXKLNQISPjXkIRyiir
QtkpIzsrSSmUSyoS8ev3x3nOc57z+eM8z5F2PXPo5DYGBoZff/R/D3GeIzgd
W4EDEUorBr4j4Bp7PDM1fAVoqpMC+2xHYKVfY3ss10+w2vFbjsfiNRC9ZidO
k9fBvtjuy9iJIZg+VO7muG8dsiM73ry3HoI7ehfm9Y+tQ5PH+7if+kNA42f+
KZCyDgqG/YsHZIZA9SmRv25zHZYZNJm93w+CiYCDMevwBgyyRywNew6Cf2Nb
9a3oTbDSd5bi+XsATl6zNpxdYsCzn6uc9er6wO9gITnwNwMOt8vMvS7rg9DN
X6wsHIyYxkFYCc7vg2S/Ox2ysoxISj4ePhbXB09tV42P2zFiSvXHqk3HPhCW
yDYbfsyIW2ctc4Z/9kJn6ax1a+Q2fGB9FLP39sKeV5eO5gow45RH1/OK5m4w
0hl115VhRvV6p2be+93gclf51IgiM3692J8WldYNSZdmwnhMmbHQrjot06sb
lhRNb4VHMKNI2suc6zu7oSJJaNrlP2Y0Y94pddWlC3YfKvWU7tiOziKs22K5
O4E2NHYuP4QV6RdtMlkyOsB1i/51M5YV9e/M92fEdEAWNezMkZus6LtAu6p5
vgM4LhJ9BR6wYnpZiFWuRQfMk9xPXv7IigK1dRI8LB1wL2jBwceaDd0Limy9
Ap+DgjiDnjKZHZ1sK3Y9dmuHXW7yrM39HChOoitNu7QCd59nvuZbDmwUv92T
fKgVlvaW6JV/5sAjEY80zA+0QpWoov+/zJxIXFe1fEtuBd1+zXcX1DnxMXPT
WOBiC5jpm9XRszjRWU+o1D+8BXyI58+kndiBfKcO/+VX3AyF442vvZa4ML5l
OpEg1ASpG6z/fPnNhYk0Dsft7E0QJWHp7MfJjfvTfg9vrDeCy/E3HwJJ3NjG
1DDBNt0IYu/Xvl4+yo1jAcuYWtYISfPKOwo6uHFwpM/wnHEjBK/dwXe5O7F1
9scp9R3P4O7V1sH7RTw4ExM4dVylHr43TLWul/EgVcbDSYJYD7i0UWVSzYOC
xi3zsxz1MGKrljbbxIPkGXFKyXQdsEkW2smN8+CnDTa2weQ68Km4MvwPFy/y
zkmyNfx4AruHTEbiz/GiTqp+TX7bY6iR7Bv30uVDgz1TBe1Xa4FPaY4lYx8f
2q8PKBJCauG0PqPycyM+5D11UOq8Ty2Q3ffEytvx4T7F/wTNjWsho/iG6vQp
PlQ9e+NiLGsthKgeun7kFh9yLdy7K3S5BtBkYK/FNn407V/zP3q1Gl4EDOWp
dPAjJdTh5WZVJdyfWnSZ6+FHYpG25NOCSkgw5ZC6NcSPtMyZ57E3K8FWGnI4
3vNjyTm/dQiqhMmuoqx3v/nRqP3JhqpuJXyXDU1JVBFA/YY6A+X2hyDZLxPz
OUcAo/czSe+bfgDnd/t53Q4QRPkDQu0cWhVA02FS/xgiiB0ifZHauypg2vAm
EzVSEG8PXA08J10Bh07U55QlCOKPz0nLv9grQCmVbejxXUFkUtOTH68phy9r
ufq9o4Lown/bpHirDDza+kR/6wnhA0KmI1t2KTgeVem2ZyGgSJ1QXDzzPbjZ
3LFbiouAjO+a7NgWS2CQ4pw0x09AgXMRXjdHS8DqR6xNqDQBdXS5lN6XlYBR
wuRoni4B7fy/reo5lYBGY9zHL+cI+KmqeMd/lcUgJDe1FfmWgDYK7OKfzhXB
4OdryuWPhPHC8bLqHvFCkNkj+crxmTCmfbW/68BZCH4Xyv/a1i6Myur7cxfW
CmAHY/8duwFhDNnYiMDXBXBAiEDYWBBGwvzO3+HJBVCFeetGsiJYyvOyyJ2z
AFLTqlunr4tg30urhQssd8AWJu2F3ESxt76B8Q0xHwJJs4zm3qL4vKyqw4kv
H7K4lu9HnRHFyGlfxmnmfJga3870NUQUiVKBZTvm88A3aFd5Z6ooJqXBgf6q
PIh6EMoa0S6KR7IIr4XN8uChrNijz1Qx9NMU1/GKyAUeNkeRpiUx9LhYPhrN
mQOPjdwdL66KoSsXXWVxORtc4/zSdTbFUMvmkLHvWDZUc8QJ1nCKY0LKUf+c
4mxw4nrCe48kjsJpeQfeGWXDHT5xjrSj4kh6Nzg7GP8vaElM/fLqEMf0sAgx
gvg/4KrsNcGTK4FP/zqpqHc2A6YEFqhHCiWw/ld1g7FzBjivng0suC+B9gYM
k26mGXCkPoRP+7EE2vgLlDfKZ4CtQaKRW78Edt7KSxAbTwcDp5qqamZJvMJu
pmJhlA7USObrTt6SGBc0N+qpcBOW+nL17igTUbdbO/uySCp856IQA7SI6JIf
cPc4WyqsGZczGCAR5/daCRuspsC25oaWT+ZEfF37YrvOUAoIPBwzpnsT8W1s
+c+WGymglSxg//AWEVet/LONuVJAn3pAw4VFCjteuTlMcSVD/Fyt5enzUshp
+YJLXSUJBALX3rRfkEL3IZGx4/JJkMOs40sMlsKt4OIjqYQkqCQ+je0Nl0KF
I1sN2j8TYcKutUk5QQonUtWFjl1NBMXmXpXVIik0sc90uV6dAINZc4TwSSk0
U68RVRa5DpJmYlM3jKVRfkvH+5hoPKTQMn9UmEnj5PoJgsT2eGBjJ3D2Wkqj
XU7owS+LcfC1jU+d214aVzU+rDxqi4NW4LgW7yqNkj9cYjjOxYGPyppGVIg0
7r7yjBjTHQu1oq8T/Uul0WF5r3JS4hWwmksGB14ZJJN8Qgf0YiD2O++txwIy
yJgoMFRIi4HGraRNMWEZvHLiRUQcIQaUhBIbpiRl0MY8qDj0azTw7L+q46Mg
g0aL3cvChdHw6t8ojTBDGXy/PpZI5IsGCyt/xdthf/q5ohrCj0gwr7UjLs7J
YN2fJ90+hIMfPy+L8IIMMrOLdTYOhUPyma4vuCSDPtrWI5Tn4TBM3v8keUUG
GdqHd4qWhINLhpKdOpMsZr/ZIxbuFw7+f3NeDROXRaFDDZ/ubl6CLJ2mFU5L
Wfw6NXmly/gizD5T6KFUyeJ4sYzqQfEQSOb06NevlUViie1QAnMI6DncGnZ6
IoudEV0281+CIfk/3rfXGmXxoKpd7XBDMOhKrC4udcli6tLO5iiXYEgMbuJ9
PCOLuVaOpnLFf4O6mr2dMUEO2a6PbNENgyCm5NKEd7AcavoswXBlACzLPKG1
h8lhVIuhXHJOALj88z1IJkIOJfvjao/HBYDuNW/B8StyGN/bWq14/A9/ysbC
LE0O001+3MrjDIDje8iNuyvksJjpRVOTpz9oPeq5/W1GDnVlG95mKpyHhTaJ
v8Ks5XGF43fmxowfGCSmYq6tPC4ZhL/9NOQHOY6cQi0O8qgifurT2zY/sPj8
s5HNWR7Xt98WXSnwgzKeQaFUH3msL60UeOLhB6ePxDeXRMlj48ya1p6hM7C0
tCIyUi2P2ckbLz6unIJvYr0dyqIk7Fy8wvfvJR/g5jOazZAg4Z4Nz1hRNx+g
sTWybkmRUH7HnPhDAx9w+V5u0Ekm4bPND7YK3D7Q05XY6qZGwhfXI+dMcryh
KMyyMdWKhMKad0WkWrzg6Nue2pXLJDwdw8lbLOkJrfndhU++kXAgvHKXnYg7
eMa2vOdZJaGop0rbyjZ34Dj9WMrzFwnLdvja3//iBtZaBVn8jGTcdj2batPo
BpOvQhN8ucn4rTvqv+tebrC2Qb8gSSXjSjcul9S7wm6H+IORzmQ8sTOHX+L8
CUjnNPxg/IKMXyz0UkroziC37+8ijy4y9p40zzrN4QwPg+75Rr0ioycD3cVy
7hj0zOz8UT/0h/+WP+xx9xiwNI5sV5omY8f4G7XPcsfA39+HLLROxsj5cHlN
+aNg9ea6z7QCBYM2W/sctZ1gkr9x95YiBZNvZMsniDuBr8nyspgKBbelt7e+
2TwMV2rtQ+y0KHihgDurs+UwPL1BvNZxkILnN11vvrU4DAoGD0rLnCnY58hT
PuLtCGzlg0vBSRSssTxbk/TQHg7zsW2NpVDwwW5judI0eygJ0OHSSaegnaja
65kgezDTzaeuZ1PQ8cqVqntgD0kvzriG3PuzZ8Vh/nKPHRA+cAyGtFPwsMzZ
E15fbYEkol8bukHB01ILFftNbSAw1L9tYouCc888fJ/tsYGOt3cHdJmoGJzL
1m0rbAM+hdxLG+xU9C54uatr5hCUqUxQwghUrFotwc8Rh0DNIjArTJmKwzL8
gaNPreFAVGnYRS8qNpNO+S+aWEG4hgR/wV9UJHuFja6qWUHd52tFnaepGC0w
GSkgbQXKtr4DwgFULLWL7hFYtASiPJ1aGUHFTNcjld0mlvCrvWjwUxYVV8Pd
9t5jt4AHHHfo1t1U/KbVKWh+xxS+POVvCuylouFK24b6JVOgnI+yzxmgouXI
rTcHnUwhZ9w14vMoFcPeKUr185jCtfvSr2M+/tnvll6Zd8kEvCxuRT7ZouJL
H7+7292NQTI5a1RWmYZKuUokqqEhTKvFXtNWo+FQU52tLNkQCkYDwFqThgaV
m3N6rIagIG1dcHEvDSOC6uYHnhuAdgXr2VETGvJlrtWEmxiAXY8/W6IbDRPj
H+m9sDsI1zgsNX6l0jBNY9wiMGo/WJXpzvNk0LD7FGXD2nM/8B+iZZP/oWGZ
3uG9Jqb7IStzO5NdHg072qXpKfz7oYhS31NeSsPnvkXm0QX7oMWA6nGynYbt
0bzSfT368CuSKa13lYbmkwkHotQRwm2Wb9DWacgyubHZK4bAKvcuIXqThqTg
/Et7GREE2p7Gam6nY/XLoYmlDABF1uDQXD46Dkm2Rr3s2AvuV5fc/HbRUZd+
dE1EVQ96Ut4o87jRcaDndv2ghjbYuncp+njQsYep/vw2Dm0YV61TaPWmYzoj
S4n3hBbMDmWQgvzoGHaidfx9hBYwCduKToXRcYLqbxX5ShM0/33JWJFBx78n
HvdBgAbk36ntteyhY8Tko6zLc6rA3z5t69dHxwrlHi5KmypEf+IaTRqkY613
UMtKrip40Nzf9Y3R8efsximxw6pAq+BZtvlEx5fWbOwXO1Wgss6b35FBAfP8
vy/EP1KG1n4xexdlBQwfY3838VAJ1L4bjIWrKWCzYY7GxxQlKBQ855ynqYAs
DiqPhAOUINaxw2N6rwK69JKf/NRQAvNJ/0B3UwVkOPn+4b5LipD5XCZ1xu1P
1ufyNa3ZBf8DEbDvCw==
          "]], 
         LineBox[{{14.207802247670868`, 0.00022316890783073096`}, {
          14.300450613292519`, 0.00019867505492491877`}, {14.307071442787361`,
           0.0001970023626274902}, {14.320313101777046`, 
          0.0001936874701706047}, {14.34679641975642, 
          0.00018717868809267561`}, {14.376527326931472`, 
          0.0001800616963910375}}], LineBox[CompressedData["
1:eJwV0Hk8lHkcwHGRa5Ta1tGmyzZCzPP8tJWt+D7fcpZFyCpeNOnYXFlHjNKu
ylVSSaQcUZstJWmRo8RkVjvbyLoyYdrNhEFEzhzV/vF5vf//6HoHOh+Ql5OT
c/jS//qoLdK49pSDy+1TYiefajHz7vMqFdo42GqcsLPaQJPZPrDNZ9d/HHzt
cDPd7rEGU+PbXzlngIMJm7KN9Pu+Zsr3mfjuVKaw4fbM6Zjdi5hc14qqyY0U
fhsTb5jzUZ2xl+Z8p2FOoSZXy02Yq86MBMfnUkihs+U53QwXdWbLBdez+6wp
THN5Mrq+YD7TLhx0EzlTeJKjd93w8DxmEbIHs/0ozOWLa+1YLKasjuVdcZhC
XW9Iv1SlynA9h5qagyh8/+64Ei9clck/WlnO4lG4YyrfXK1bhbEt3hUbGk1h
0ELteDuRMvPLmsRltpkU1qwtecwrVmT0ykIueGdTOCayjVE6osg8t3FXOH6D
Qsv4wUzd9YrMNwf0ZYW3KZzqfnd6umQuU3StukinhEL+E4ceqlqB6dUYsxus
o5A3ybxtGpjDuH3yOpoqR2PHs9NzY11moKrc2nREgcbc0M2Vot5pWBNGjTgp
06iX7GJvcGoaZvtnAuar02g2ufqC+sMpyH2VsTdah8aqNK8z/kYfYaz4lW3w
BhrDBewVbZbjwA3iK9ZvpNExpVszvH8MhMZ5fI45jc37PUA1ZQyybkSYySxo
PHgn3FRVNgrWSYsJ14lGo8aD92wyRiDF/0dtB38aJWdG0YIahll9aLoTSOPd
szPyYdIhONSpl6QaQqP6mSMK0elDYOY+yhJE0Kg8/Gaz0bwhkNpcmt0cR+Nk
Jvvi8MAgrFvV8NbwOo2+z6HLU9YHWZKy63E3aZQXTbTnBfaBytWcPW9v0ajS
XpZ1bLwX2hcGibMLaPS0+bQ1Q60XomcXiLQf0zixP3I02qoHGsX2RYqtNAr5
wSquM1Iw6AqaMGyjsboo+aV8jhQih1PMHCQ0PnVWWyK2kgJbTVKTKqUxf5ss
ffRiJ4SZHW7WH6JRuvLKifxNbyDR0WaKrUgwYiv/PhX5Gkpddy97qETwoEmd
OLBLAm88/JhtKgStwss/lDpLYMOh86cC1AjGCJp2OJl0gCTqpVrJVwT5dT5j
K5TagDz4aanNcoIWHZGX/Vkvwb00AsQrCGotiOStSm6B6MoErp8uwd0Ngl8z
l7WAWFjw23k2wcigWA+haTOc7Bw3bl1DMFFSmJEc1Qh3ZaqOvsYE4/N0ZINa
jdAyqBM0zSEoESSHDdxrAKNppnilCcGUisXG/M5/oEkj3tzHlOD7O88euXDr
YXbJ1T1T3xOMDfmr0EmhHgx0755I3ERQm+SP3HB8Acc59YJCc4JbGrUKkntF
sNp6scNHC4LC7luZLhZ/Q3j4La+EHQSfZGUmZEX8CfIaFXqMM8HVnTOVSf8K
4Nx9Uf+wC8FMJbZJ1HYB5MqGj7q7EYyrNbM01K+BFg/zy4ZeBIde5QX8Ls8H
7wlHr449BHey2q4ERlXDwCVvvaS9BNeVp/X0yFWDYl3cHxP7CQ5Ta9OEqlWw
Dhte1PoRNA8VK2SEPoKqdmnqsQCCRc68E1ZXKuCHiHFPOpDgB2uepJpfDq2a
LL3OnwlmdNmf+vS+DPY9WNqfGkywJIfd17+qDLixYeO1IV/+PeD6rrxcCp8B
xRdDXw==
          "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ3TXHIPG2taEDAxTEuyQ+2maD4KswXvztaofgr6va
oJfiiOD/c1tzNDQKwZ9/f/Fnix4E333ljv6MHwi+3YRw4cxYIzjfLGOLW+4B
BH/KDbNdt7SN4XzHNGdRyQkIfpv45Q03JiL4Z04k+cyYjOBHaDc1i09H8PM+
HPgoOg/Bn1Vld05oDYL/uc+ynecEgm/hcFLpzEkEv+5jxL7u0wg+V0jFV67z
CL6C5PZkzmsIvs9iEwe2Jwj+pJAjt48+RfCvs4aUtz5H8JMyitexvEbwK3Q3
yTB/QvD33XPccegzgs884WJw01cEv+/Thy7Gnwj+lcUNagd/IfhSoQKHGv4g
+AlsC2Id/iH4S7fr//z/H8EHALMZdnQ=
          "]], 
         LineBox[{{14.389218653462082`, 0.00017708411167391915`}, {
          14.505696327632648`, 0.00015139911916296805`}, {14.512317157127491`,
           0.0001500259372235595}, {14.518937986622333`, 
          0.00014866187367708553`}, {14.53217964561202, 
          0.00014596096973012172`}, {14.558662963591392`, 
          0.00014066713595558013`}, {14.611629599550135`, 
          0.00013050410274705585`}, {14.625458090364674`, 
          0.00012794236628018503`}}], 
         LineBox[{{14.718597424229952`, 0.00011164624086518837`}, {
          14.729927581362158`, 0.00010977487552884361`}, {14.742292291256694`,
           0.00010775940668503471`}, {14.767021711045768`, 
          0.00010381132262017977`}, {14.78720967379622, 
          0.00010066907448497343`}}], 
         LineBox[{{14.79990100032683, 0.00009873033850176343}, {
          14.828845260518452`, 0.00009441309432563018}, {14.841209970412988`, 
          0.00009261243140104603}, {14.865939390202062`, 
          0.0000890881774537568}, {14.86938172034697, 
          0.00008860566817093141}}]}, 
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVjWc4FYwfhm0isjeHg8M5R4SMon4/KTt7FXmFV1acRCqElCh7r4xCklEh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          "]], 
         LineBox[{{14.207802247670868`, 0.00023740687569523172`}, {
          14.300450613292519`, 0.0002123763828327926}, {14.307071442787361`, 
          0.0002106632292010916}, {14.320313101777046`, 
          0.000207266614155835}, {14.34679641975642, 
          0.00020059126037739227`}, {14.376527326931472`, 
          0.00019328247618361242`}}], LineBox[CompressedData["
1:eJwVjGs01GkcgKlcB1GjUWpbm0kj839fW6Ey7/+3tbkUuSxhKk0kRU0MR9FN
CJWKU9lTZ7dcMocuq4s0VBIiLaqJXJuzMbNF4z4GjbTth+c85/nyWIUc8A2b
oaWltek7/3sPYw7zWjUX0sUm9aHO82mjO4cqZnZy4WT3lIflKRa9ccB9b+AH
LnR8UEzasVh0TYSyQnuAC73PzJLYTvPo8lD7CD89CjZMTmVMZjBpsf+jysnV
FBQtlkSWHjOjPeW5K5g8CqT5T8xrfcxolShdTAEFWCY/vZxtRv+S6Z8R6kLB
porkeeoGU7rr5WBAoy8F2unCtKM/mtJzwHowJ5ICsWur/+fbxnRZk2HIIyEF
Dv1RF7YFG9OC7cPNLdEUxLpnPY6cbUzfTqgoNzxEgVPgqkRBjBHt9iAwNTaF
ArJW8jhjHYM+Znt2kdufFPjnHmlf/VWfZpfFZIbkUDDPwrfa5qE+3eDKn3k0
nwJDUlkgjtan54fZ9N4tokA0NIr8PunRJdeelViWUnBHcj0xsEuX7mOqNw02
UVBq8fx4kGwWHfAtOCFbC4FMLZyl+VWbrix3cVTNRBCmXMAxYWjTtnGUykcP
QeIydUnxGy16Wvl1v7EJAq6ufcQVgRYt7vhjZ4olglrDgOt9Bt+I+kGHm8gB
gd3ucDzRqCGC6Cqd16sRBHkn81iRGvLS7kYVl4egy7Hf0tFAQ67mxzv3rkdg
keuaJnL7QlyyLLDAB8GUzz9GRdIJcmnfFtbmfQgiDPhluUw1mbYhzTcPILB+
G8vQfTZG9vSwswxiEOSVi6TewjHizB8zfB6PQG0vC77wt4rIXS9Or01D0Pfg
L3ZO5ihZuUSq4OQhcFIodQ+vHyZXZWV5aQUITL9Qqae/DhH9K7k7FIUIRh3G
C8MlQ6TLNLo9pxiBZW99WwoeIinTsxtZTxAI5AE71/kNkLftniU6bQg8vV0U
9sl9ZNm/0ROcTgTUT/UNHqw+cmTkkvNmGYIo/iJhwa1eYs2Q1WTLEdzonl+s
2/mJxDkLW2yGESSdSvV3d/lIznq5aqx1MPipOEGtfnIi8Q9a9FAXg7SgN79C
00O6t0bS7voYNibd73ya30Mc9pxP3s/AYL4teLfeeDeRJbYySs0woMucfOGN
DwTfC1/o+gOG8DLaPOWkjPAl8aR9MQYfI+XSTNV7klJxRhBphSFvKC0hI+w9
aX9ZfP289fee+zF9g2cXSeoZt2uzxfC29vJx1xUdpJmZztvriKGQ+sgw2PKO
TC+4skPjhOFwXN/nVd0tZJnVrRNn13z/L7fZMDeqhRzlvn5+l4dhzb2O4VeZ
zWSpi8XmL+sxLHXq71EopOTgwcLgM94Y4qysSiNKX5EZzEds2hdD2ug7CW+k
iZy706gc+Q3DG6lzbIJ9ExH3jiTwAzDUnkk1NCpvIO+28n7nBGMInRpJODdS
T0ImvILf78Cw/EV67W23ejJwMYSdtRMDnz9W1J/7gug0pd2f2IXBrKgr8Ob2
OrISpK/qIjGIVD/z2JM1pLJLnn14PwZxYo3SK7yGeMSPb0cHMHixbUP92qpJ
m7khuycKQ/PT2YMcj2oSem+hMluEoTV/yae6qioiSI0br4vBYOJ9kwO7qsh/
sochxg==
          "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ3TXHIPG2taEDAxTEuyQ+2maD4KswXvztaofgr6va
oJfiiOD/c1tzNDQKwZ9/f/Fnix4E333ljv6MHwi+3YRw4cxYIzjfLGOLW+4B
BH/KDbNdt7SN4XzHNGdRyQkIfpv45Q03JiL4Z04k+cyYjOBHaDc1i09H8PM+
HPgoOg/Bn1Vld05oDYL/uc+ynecEgm/hcFLpzEkEv+5jxL7u0wg+V0jFV67z
CL6C5PZkzmsIvs9iEwe2Jwj+pJAjt48+RfCvs4aUtz5H8JMyitexvEbwK3Q3
yTB/QvD33XPccegzgs884WJw01cEv+/Thy7Gnwj+lcUNagd/IfhSoQKHGv4g
+AlsC2Id/iH4S7fr//z/H8EHALMZdnQ=
          "]], 
         LineBox[{{14.389218653462082`, 0.00019022153035343263`}, {
          14.505696327632648`, 0.00016373318645847933`}, {14.512317157127491`,
           0.0001623124170799122}, {14.518937986622333`, 
          0.00016090057435524667`}, {14.53217964561202, 
          0.00015810354591477496`}, {14.558662963591392`, 
          0.0001526152616636861}, {14.611629599550135`, 
          0.00014205501850142439`}, {14.625458090364674`, 
          0.00013938786298026593`}}], 
         LineBox[{{14.79990100032683, 0.00010880582254739472`}, {
          14.869381720346968`, 0.00009812958960128307}}], 
         LineBox[{{14.718597424229952`, 0.00012236672723507148`}, {
          14.729927581362158`, 0.00012040587205618349`}, {14.742292291256694`,
           0.00011829254025308928`}, {14.767021711045768`, 
          0.00011414824602197935`}, {14.78720967379622, 
          0.00011084551270898624`}}]}, 
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVjlcgFgwbQJGQlb33yzuFyPqM5yEJDSMrCRkZCZUtMlJCVkiUJERZZWWG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          "]], 
         LineBox[{{14.207802247670868`, 0.00009754268733748755}, {
          14.300450613292519`, 0.00008533710684400757}, {14.307071442787361`, 
          0.00008451268936973227}, {14.320313101777046`, 
          0.00008288243116164047}, {14.34679641975642, 
          0.00007969531823830843}, {14.376527326931472`, 
          0.00007623185673157934}}], LineBox[CompressedData["
1:eJwVzHk81HkYwHGSCru2vLQUck6D5ff76kQ8nlKODkQS1tnKnauUWttl1TrK
kWO1IaK2iBgMIjfJtULJdDBktRqxmMm57R+f1/u/j7J7gLXHCiEhIduv/a+3
hJR0Rr02UooPupl+wkbfFJ6tFhnQxrDldUMrxISM9vPMvY8NauOkfFtHuv0y
NPiMVwvztJHXlxEfMbUIFcd1fI6sptDBQ+jEpPk85NpW1nzRo3AhIWh0Z+Qs
HBq+s1XakMJnB8pP7ts9C9PB13IppNB9/wkmf2EGdsfZxhw3oXBEZX/RntAZ
4LRO2LVbU5jYaKroGDgNUqg2kelL4butt/D2pSko7xB3rzxJIZt7da+PyRS4
Ok329AZRGG/N1WiVmIL8c9UV4mcpnCUNwZA6CWYlxyJPRVDI5D7U45R9hl80
YxXMblNIbllZrVfhAaM8JM49k0LLR6RPpuoTtJk6iIRnU3jXpEVKyf4TbPBg
jj3+k8JGi0UR/ZvjwMqoZcmVUijTL0h1/v4f+Cg9e2Cig0LuhSdCz8z+hvhs
TrVYN4WbBrOe7vt3FHS31Ouo9VIomq+f9iB9FH61jJOxH6Aw5+ya6wzBB1CK
0uTWjVKYFn7UraBkBOyWnc8lC9E4PVvDirfnQk2Fyc5pERpLPmmyWRJc0Ayl
pg+vplE39nlMS/UQLI0v+n8rSWP6WIB9BXMIcl//4RYhR2O2ZxY/ZuUgzJa8
NgveQaOag8sVu6434BpUJ9qlRyPf1d/wL6s30Kr1oE7bkMYbwU4t490cSM8O
MxgzpjHSd445NzAAJvGyxPUwjd55TVqiwq8hye+ojIUfjZlNORn3EvtgiQk9
DwNoPKXB07+i1QdeXEa8WAiNVk/UopuaesHAYUa8MYxGT7/3l0OXe2DY9ObS
rqs0VpZ5RcpfegHbVLtHNLJolHpRy0mp64L0t+VZV3NolO1kH/sxsAvWpN1x
GblPY6x6YbuNYhdw1gb1ZxbQKKLcaZku3AkRS9+1y1TROOabWrYnuw1e9B9i
ib6iUZiZwFO1agH1D0ECjQEaR0pTJateNsPPU0kGFm9p1NvBMdjo1gxqEm8b
kodpdEieC5YMa4JQg5O9zEka/dJWZLpUNUCrWcKGg9M0ukrZ2KdZN4CibalT
IJ/GPYJw3dNj9dDivzTCXqQxJQ7nvsjVQ6yl6byaKEFLc5W1zYm1wLa1Vyhb
RfCMzeYDUdtrYcjR18h8DcGPn4Minr+qgR1eN674SxAM7Ut0LVOtgbcXX0qU
riPYoCB7OSKpCkiRp7zpJoJuKhf3HWKxwYEdBv2KBHUKK3a1q7Ihojra1VeZ
IO+ecmFrUhn0txbcvaFGMAr4hkqXSuEyl6/1SpNgRnHne89TLMgbE7P00SK4
pYLlJsovhr4JuaAFbYITSvPLI+eL4YcFoxIlHYIelL/NkZgi6JG+Zui9k6Dq
+6I9Ks2FsLQxzWVel6DN9g/G6x0LQV0571KsPsGsJ4d2qw8VQLh2V+NjQ4KL
Cfle200ewWYTWYs5Y4LVT8MfMwwfwpkz952jrb7+O9vOMgZyYIV0JcPImiDR
ygq6oJMD1wvbx6dsCCYba+uwo+9C7tjUOQc7gkuCO9d+O5ANfY6GKRrOBCWd
/WUk+JngLrB0fuNCMKZKMFTukwm8m+6MeDeCdbN5Vtn1GSDacbVY8BPBK9TT
VatZt2Ebdnc2+xLUVSuL6h38HWo4w8nn/Qmq6yrklyykwsEwvhMdQDBnNsEr
WiEVXq0XZ3ADCXYErASDvSlwvEh+PDmYoJ3C1rH8wGRwjQzlN4cQDKHmT8+8
S4L/ABxAemo=
          "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ3TXHIPG2taEDAxTEuyQ+2maD4KswXvztaofgr6va
oJfiiOD/c1tzNDQKwZ9/f/Fnix4E333ljv6MHwi+3YRw4cxYIzjfLGOLW+4B
BH/KDbNdt7SN4XzHNGdRyQkIfpv45Q03JiL4Z04k+cyYjOBHaDc1i09H8PM+
HPgoOg/Bn1Vld05oDYL/uc+ynecEgm/hcFLpzEkEv+5jxL7u0wg+V0jFV67z
CL6C5PZkzmsIvs9iEwe2Jwj+pJAjt48+RfCvs4aUtz5H8JMyitexvEbwK3Q3
yTB/QvD33XPccegzgs884WJw01cEv+/Thy7Gnwj+lcUNagd/IfhSoQKHGv4g
+AlsC2Id/iH4S7fr//z/H8EHALMZdnQ=
          "]], 
         LineBox[{{14.389218653462082`, 0.00007478960297177485}, {
          14.406383885210005`, 0.00007287284022293184}, {14.413004714704847`, 
          0.00007214383779285154}, {14.426246373694534`, 
          0.0000707028838727186}, {14.452729691673905`, 
          0.00006788830360747397}, {14.505696327632648`, 
          0.00006252153696774721}, {14.512317157127491`, 
          0.00006187469648892492}, {14.518937986622333`, 
          0.00006123309024801376}, {14.53217964561202, 
          0.00005996546143186461}, {14.558662963591392`, 
          0.00005749171106814507}, {14.611629599550135`, 
          0.00005278370888635267}, {14.625458090364674`, 
          0.00005160569397210402}}], 
         LineBox[{{14.718597424229952`, 0.00004419744328259839}, {
          14.729927581362158`, 0.00004335654738494035}, {14.742292291256694`, 
          0.00004245325271962613}, {14.767021711045768`, 
          0.00004069098086991426}, {14.78720967379622, 
          0.0000392953243190839}}], 
         LineBox[{{14.79990100032683, 0.00003843733377286563}, {
          14.828845260518452`, 0.00003653544357061614}, {14.841209970412988`, 
          0.00003574580823192787}, {14.865939390202062`, 
          0.00003420662951362387}, {14.86938172034697, 
          0.00003399655582378277}}]}, {}}, {{}, {}, {}, {}, {}}}, {}, {}}, \
{{{{}, {}, 
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1Gk4lG0bB/CZsRUpkhKhqMHMREmWyHkpVCg7kUeyb49lZAmDkJBsSZbK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          "]], 
         LineBox[{{14.207802247670868`, 0.0008436331884281564}, {
          14.300450613292519`, 0.0007582937051305064}, {14.307071442787361`, 
          0.0007524344841827663}, {14.320313101777046`, 
          0.0007408103605297846}, {14.34679641975642, 
          0.0007179370338109936}, {14.376527326931472`, 
          0.0006928488416071405}}], LineBox[CompressedData["
1:eJwVj3s01Gkch11GppnIaqxyCWumyWV+v3dLdDHv+207zZBqtovVsobYdmRS
DXswii1rUyvRLtM5kUQ5Lu0WKaGVlXJqG112KiRbzYyiyZSEVcbaP57z+eP5
5/N4xOzauM3CzMwsZJr/N45tzzl5TQD5v3u+KwwMILPOp7ZYPhaArFXMZTct
IWuGgrdveSYAdR6joHbzEtIeb2gxHxLAP777L9gf8SNNsZ/Hb7amYNkhjaDT
bjGpCG1u/XcZBXt/zU9O24TIOt2pxRzhtI87lGTrg8hI4sEKCijgyVuvvrJA
ZGV+6OFYEQUD38SrzWU06b1lDFNvpGAiSnfNEVHEHrjGUjkFW0oe6mp7fUhj
JyumeScFgBkpdQU+JDryreaBggLHJ+z+5et8yG9pLU2sVAraS41NT696k6CL
Ww58n0VBVZfkY0KNF8nwznUNOkFBMyUUm47zCa8xKT+mlAIfO4sXVASf3BaH
W6aXU9Dh0u70xJlP5m3jD9RWUZAl9rxyrmQBqT/5Z73zJQpcol/sdqnmkUHO
aIixkwL9CCgOPfIkYVPSNJUZDXRYxpGUg+6ktUkUMGJJQ4hC48HY5E68k6mR
DdY08BPGb9rMdycmw2SCjS0NQtvVPd5yN1LRU7w1y5mG+apnkdc0rmT0Yk9Q
oj8NU2mKWUUaJxKtaLO6u4yG11ZVU1WpTuSWb3WbQEiD71uJqNjViZSUKwMH
VtGwZoYEePHziOjoXBS9gQY9FIjKbOaSwh1fOa7fQUP2YS/imO5ATHysqdlF
w8+5vW4NlAOJ0/KOzkyiQfzp7hLuMw4JDH/Puq6kIWpOABUbxCE6cYFpRTYN
HcMqbbD7HOLneV/vVUZDS2NPZtGIHSnpayzLPkNDxhcyvrLOjjCPn4rSV9Jw
WFt3c7bCjvTaKbpLz9HweLyNeePpbJJlmq12/IMGhnK14eOQDfm7e129VRcN
xeqOwldrWWRhv2Lc6/F0P35nbdTPJHuHCwPX99Ggnki/Yb9vJuGy+9pVOhrq
SY38QgOTJAfufMB/S4Nm8uoPnn7WJFci/sC1QvBdl8cMh2gGuRz6tWvDDAR1
3NbFS1kM8jxCToKZCGKLpbLIi5bEPy7vxwQ2gojKe5kVtpakb98j9qVPENRm
SEPM1OYE1clcxPMRiFzT7iiHTDj8shJ3uyGokFcb1m414ayWnGi5B4Jjz92S
Bx9M4u5b507ncRGU9lfdTG7/iDO1Y75d3gjMOwzDiZcmsIZzULg9YPqPhSRh
dHAUm5yOR31YiuBOZYvqXuooXuhxdn/ucgQqDlsKzFGcLrh7vVaIwNXhdOJf
Pu/xAtHc9ROrELxs97BY8dM7nJJSKc35EoHM/7Oxsow32ILTzCMbp/uYnsFn
Xd7gI+fVhuFNCMJuly86nWrEFQPDaeFhCB7mLF90w2wIP4wQHvOSImA+n1wZ
6v8Kx4xLpE+iELRZVtdIcgbxUEEM7+hWBDlTvdJV2gFs1Zl9YfxbBIMygWSs
6CX2g/t3OuQISja/PtFA9+PWXp1qTwKCK7/Ux5UV6fFa5VgkvQuBTfnJ3CCW
Hnc5sHja3QicGYydZXt0OLbOxaBKRMDoXJBYadTi6APJYx1JCM7kD1aTPC3+
D89eDRc=
          "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ3TXHIPG2taEDAxTEuyQ+2maD4KswXvztaofgr6va
oJfiiOD/c1tzNDQKwZ9/f/Fnix4E333ljv6MHwi+3YRw4cxYIzjfLGOLW+4B
BH/KDbNdt7SN4XzHNGdRyQkIfpv45Q03JiL4Z04k+cyYjOBHaDc1i09H8PM+
HPgoOg/Bn1Vld05oDYL/uc+ynecEgm/hcFLpzEkEv+5jxL7u0wg+V0jFV67z
CL6C5PZkzmsIvs9iEwe2Jwj+pJAjt48+RfCvs4aUtz5H8JMyitexvEbwK3Q3
yTB/QvD33XPccegzgs884WJw01cEv+/Thy7Gnwj+lcUNagd/IfhSoQKHGv4g
+AlsC2Id/iH4S7fr//z/H8EHALMZdnQ=
          "]], 
         LineBox[{{14.389218653462082`, 0.0006823276741220427}, {
          14.505696327632648`, 0.0005909134087824217}, {14.512317157127491`, 
          0.0005859906655731123}, {14.518937986622333`, 
          0.0005810967927516936}, {14.53217964561202, 
          0.0005713953302037215}, {14.558662963591392`, 
          0.0005523352517660467}, {14.611629599550135`, 
          0.0005155683555524072}, {14.625458090364674`, 
          0.00050626234808253}}], 
         LineBox[{{14.79990100032683, 0.00039893012883008937`}, {
          14.869381720346968`, 0.0003611669485140936}}], 
         LineBox[{{14.718597424229952`, 0.0004466723139572737}, {
          14.729927581362158`, 0.0004397840526606628}, {14.742292291256694`, 
          0.0004323545243340652}, {14.767021711045768`, 
          0.0004177678819103481}, {14.78720967379622, 
          0.0004061267897549162}}]}, 
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1Xk8VPsbB/DZ7CpRWQqFLDNqioRUz8Pt2iVSlHLFFNoMIoW0kPVmabMW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          "]], 
         LineBox[{{14.207802247670868`, 0.001481263115923304}, {
          14.300450613292519`, 0.0013356300729347702`}, {14.307071442787361`, 
          0.0013255999026446673`}, {14.320313101777046`, 
          0.0013056889836454237`}, {14.34679641975642, 
          0.001266462443374539}, {14.376527326931472`, 
          0.0012233656801260155`}}], LineBox[CompressedData["
1:eJwVjnk41HkcgBmPW0opcpWaMfGY3+/rqDGb+X0+pRxZR20RPTlGWULlWFfZ
7ZioLWJzlO0Y54NWNaIMktI8lkVtVOTYp9CmlMhReUzb/vE+75/vay46sG0v
S0lJyf0b/ztMe7H+lWYe6rhYufS3bgKdG4mNKn08VE59F+Me5wRb3ruF73zB
Q2Pvdv18Iyd4sG+sUfk9D8suRLDK922EuhCbfdvVKZRybWw9DDdA6Y76ps8C
Cjs+lieGegnBY7jATl9IYSm7ZIlAXQhTMSdLKaTw/Ou430/ddYQNmTvOhDhT
GF/MCS60cYT+tnHfjm0UcgSswGLj9bAY2eOSCArZfv11CWoCkHVqier3U7hp
ILfqrdwBgnZPdD+JpvCUT9bBJyccoDK5sU4rkcIR83qhhroDuNbsTI0TU2hz
btpsQJcPP1ulm7peorDB9d/2bru1wJHFZookFN4s3hMb/sUe2l38VVKKKLQ2
Ek1F3LOH5Xu5o9JyCg+JH/9W620P1VfuVRvfovDlq4YyUZwdvNGfcR/vpLDl
aaV1xkMb8P0akJyrRKMi/1pCXxEPmuqc+VMqNKr1vLI1cuKBVTw1tVWdRiWL
Egl/yBoUY/NRC3RpNJzyf6FpYQ2lzy8Gi41pFJyZ4b+tsYKZmueuMetoNMJx
9qV5LgRF31d9JKDxzvEan/UVXGizrrjPE9JYXPy1usSXC5eLkhxHnWj8p+J+
+PNqC3DOMiRBW2mM69syU5TIgZxIHwPPSBrN3bgn69mrQcFluq8eoLFO19g0
Z2AVhA1xsjRjaZTfPfdmTd4qcPSf1pIn0RhuWyRP1lkFwy7ZivVpNB5NVJeV
fV0J9qsfj1gW0jgfsDczRtcMLg/KCtNKaGyOrvcPzTUFjfyCwJEyGrdr32y9
usIU+hdF90qu01h4OlRj9ToTECsWdhjc+fYToBqeFmMEXb0e1ao9NAZpruV7
cg1gzavoT5Z9NNpJ+XJF6zI4PJnj6DlI45LRLl5t1DJgaw8+yB2m8cHrp38z
tUsh3nH/E+4EjZK8paGRfvqQ7uUyx1YlmFlxe1dXmx7U7vAzva1G8FrokQVu
KXrwclcEuGkQXCRuV6okerAu7OzxKG2CSTmDKwX5i2DwyDPtW3oE5+I6XcM/
6AKp+tHExYygSVukx8UGLfCvTWJ6VxC8eq4vtk2oBeLG00ER5gTNle/+VNCk
Cb1t14vPsr/1U9/5CP/SgGNDs9Y9VgSzJdLxro9q0K1/UhjOJ+jFVwtuOKsC
CqP8wDkHgrNvO00VliqwxvyPo+nfERwd2ZxxS86CFN4juVRIUDIvs/tFmQUW
zoaeX5wIDv0pFS//VQkSEsoCTnsTnFHx46fL5hiWfj0HthHU3lj1rkNnjsm4
0TE2+QPB7t0FMu2QL0zp6GSyvy/B853RBkGGn5mnu4R5lgEEm7tPhOWVzDCi
T14BA4EEKz0XU2MLZ5j32SJOVjBBW5v4ROWUaUa1M+3mpz0EJ1I7L3oFTjH2
+PhhSwRBs2w9VrnTJNPUP5x7KIpgCGZISfME833S7G76AMENHqnuws0TTM9S
Lc7QQYKG4o6oltYPTEiVyVhuDMHIC5p1Ld4fmKDU+NmWWIJlz6YPL5wbZ/4D
6ocIFw==
          "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ3TXHIPG2taEDAxTEuyQ+2maD4KswXvztaofgr6va
oJfiiOD/c1tzNDQKwZ9/f/Fnix4E333ljv6MHwi+3YRw4cxYIzjfLGOLW+4B
BH/KDbNdt7SN4XzHNGdRyQkIfpv45Q03JiL4Z04k+cyYjOBHaDc1i09H8PM+
HPgoOg/Bn1Vld05oDYL/uc+ynecEgm/hcFLpzEkEv+5jxL7u0wg+V0jFV67z
CL6C5PZkzmsIvs9iEwe2Jwj+pJAjt48+RfCvs4aUtz5H8JMyitexvEbwK3Q3
yTB/QvD33XPccegzgs884WJw01cEv+/Thy7Gnwj+lcUNagd/IfhSoQKHGv4g
+AlsC2Id/iH4S7fr//z/H8EHALMZdnQ=
          "]], 
         LineBox[{{14.389218653462082`, 0.001205269851693966}, {
          14.505696327632648`, 0.0010474721218849854`}, {14.512317157127491`, 
          0.0010389449414541902`}, {14.518937986622333`, 
          0.0010304647121267922`}, {14.53217964561202, 
          0.0010136447219683542`}, {14.558662963591392`, 
          0.0009805639310132095}, {14.611629599550135`, 
          0.0009166177641906203}, {14.625458090364674`, 
          0.0009004043343176999}}], 
         LineBox[{{14.79990100032683, 0.0007125613860308072}, {
          14.869381720346968`, 0.0006460679075417274}}], 
         LineBox[{{14.718597424229952`, 0.000796310580194668}, {
          14.729927581362158`, 0.0007842472626669711}, {14.742292291256694`, 
          0.0007712286902065424}, {14.767021711045768`, 
          0.0007456461277128471}, {14.78720967379622, 
          0.0007252072219674591}}]}, 
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1Wk8lG8XB/BZMEVEUpKl0GBmSrYodA4VQtmXSqtdhZD8Q0mbiDZlTShL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          "]], 
         LineBox[{{14.207802247670868`, 0.001020061841769576}, {
          14.300450613292519`, 0.0009139145004288081}, {14.307071442787361`, 
          0.0009066314524068857}, {14.320313101777046`, 
          0.0008921847594723666}, {14.34679641975642, 
          0.0008637663327998638}, {14.376527326931472`, 
          0.0008326112650687363}}], LineBox[CompressedData["
1:eJwVkHk01Wkch5VuuJqKbiVrdyLc3N/7UgeF9/2WxlqXtBAnLm1yk7FElhaS
2yQjp2LSZpmcZpJdthhbnExaREhzC5doxFG2wjXmj895/nvOeT5cnwCXwwvl
5OQE8/ufvsqqnLt1fIh8et04zNyCLsk7VSXfxYfije7n1YSbqcOw/TG3bj4M
HL+9zU1qTuv9hqoWDPPBIz0vYnzUjJYfNPbbo8BAi1ZiogXXlGbtraj+tpmB
xabnlzx4ZkJ3StM3cqwYuGjjkJNx04SOBV3MYoCBCN7+uAk/E7r1yt7LB20Y
cB7OXZ/PNqHvmkZcm10YyHfs3n1EYExVQXckTcSA51iXet8zRMues30qTjCQ
MmW5a+IkosIDo61tgQw85mb8VqCD6MOIqnL2KQYqfcs5hicZalfsFhcSy0Bu
u8L4hD6fnuElaNndZkB4++U572we1SsLvuKTxkDmnHVqrRePPrN1lz+dyYCL
f2BfzQoeXXNYfzD/Dwbe1zcOppw2pEV3a4o0HjEwe9m2IN7NgH7iTDiOPGeg
v01bScpbT13nPCOS5RBUxzBIZvEjrS63MRuTR/DXm6tBj2e4lBfKjO1SQJB0
KFZbrYpLZUOz/j8sRbAh5P5Y5jYuzXp7yztWA8GL5TG3vrqspRPFb+2CTBGk
2mi02+toUWFgLevlZgTb++cUkgs1aZPRn7V8KwSLM/ZVzNlp0juZ4ZaD1ghY
4itndcM0qE2SGhbuQlB0r/Jm9Ic19PrxfasFxxE4SrQ+yvpWUZk+aX0QgKDp
++5GQfwq6turl6QUjEAuT8xOM15FLd3H2U/CEdQsE7+l0Sup1PaazEKMoOTY
0ifbjTh007qWPsMMBNkNFbcGclXoHUlZhvgegrWLgjtiDqlQxdR0r777CHRd
m6Pk1VXou+WBnWm5CCLLJo7mi5fTWNmy5tWVCBoWmdet61pKX3fuLGJ1IAjZ
tiL+ax2bGvQHThl2ITDjq9nfcWbTqC/XLQUSBOmvblx6KFGiusqS+mQpAtHQ
DecRmSINtTzRpj+K4HNziaDUSYEmONlO67IwbKjVvWSAF9HSvfu1ShZjwM3b
Qz69kqc9HiJqr4ihpE31zECIPDX1TTzvr4xhZeieZYlVC6nkXLvyIxUMwkqP
fVuFCyguOKppq40hgJQtMHk0S9xLw0mnDoaoKIloRHuWxFbFC0VcDEVnHwe1
/zJDOptyf0/UxaBTlLyfc2SaxPROGnXwMPQUujhUmn0j2YNKTn5GGKasRNaO
+VPkzYhG4Ax/3hfXwpcYTZENM7R4rTEGQQdrixxvkrRyLlodM8PgFBOYWGgx
TmTqqV7T5hhi0kQHPtaPEQNudnTCFgwca1Xjaacxcpr/8km+FQZ12vogT/SV
rLdRE3y3xlCT3CR9XTpKwsLue8Y7Y1C7Om23ZsdnspBToUddMOSYGuiZiofI
r3nNQ192Y7hgnuOg0vAvyRr8EuHuiiHF6afuNsEn8sbDKsXQc77vwtE57/iP
xGfKyfMfLwwn/fULtvT2k+FrPnpJ3hgiqa9bOOknrOfiwqlDGLYWcgdmZFKy
CVpeNIrm//DWSv+c1UOq30mTI/0xtDzl2jSo9ZAd4ZMHUACGwoiBsJyEbtKx
kq3X+zOGv+u+x99kdZODBZpDyUEYFLXC3sec+0CEcaGTjcEYbjhc6lqt94H8
Bx+LKI8=
          "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ3TXHIPG2taEDAxTEuyQ+2maD4KswXvztaofgr6va
oJfiiOD/c1tzNDQKwZ9/f/Fnix4E333ljv6MHwi+3YRw4cxYIzjfLGOLW+4B
BH/KDbNdt7SN4XzHNGdRyQkIfpv45Q03JiL4Z04k+cyYjOBHaDc1i09H8PM+
HPgoOg/Bn1Vld05oDYL/uc+ynecEgm/hcFLpzEkEv+5jxL7u0wg+V0jFV67z
CL6C5PZkzmsIvs9iEwe2Jwj+pJAjt48+RfCvs4aUtz5H8JMyitexvEbwK3Q3
yTB/QvD33XPccegzgs884WJw01cEv+/Thy7Gnwj+lcUNagd/IfhSoQKHGv4g
+AlsC2Id/iH4S7fr//z/H8EHALMZdnQ=
          "]], 
         LineBox[{{14.389218653462082`, 0.0008195510474786455}, {
          14.505696327632648`, 0.0007062327841931922}, {14.512317157127491`, 
          0.0007001398038613253}, {14.518937986622333`, 
          0.0006940836472330341}, {14.53217964561202, 
          0.0006820814183172375}, {14.558662963591392`, 
          0.0006585146018113282}, {14.611629599550135`, 
          0.0006131101348018301}, {14.625458090364674`, 
          0.0006016308249237811}}], 
         LineBox[{{14.79990100032683, 0.0004696668350343053}, {
          14.869381720346968`, 0.00042342908130415456`}}], 
         LineBox[{{14.718597424229952`, 0.0005282642602767489}, {
          14.729927581362158`, 0.0005197997321702924}, {14.742292291256694`, 
          0.0005106739088420023}, {14.767021711045768`, 
          0.0004927683840809955}, {14.78720967379622, 
          0.0004784894632918088}}]}, {}}, {{}, {}, {}, {}, {}}}, {}, {}}, \
{{{{}, {}, 
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwV13c4Vu8bAHB70zusyM56KRIVpftWpFARQqlUMkpRkVGIMkJWUiQrVBIN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          "]], 
         LineBox[{{14.207802247670868`, 0.004617685143047419}, {
          14.300450613292519`, 0.004190567102130165}, {14.307071442787361`, 
          0.004161002794401692}, {14.320313101777046`, 
          0.004102256829656566}, {14.34679641975642, 0.003986294074768605}, {
          14.376527326931472`, 0.0038585369285705057`}}], 
         LineBox[CompressedData["
1:eJwVkHlQ1HUYxlECDHZBEDlSVFzWBXR/vy9H3Ov7GsSCILLcgi6XEIeIQHKY
ligCDXcDNDLJQtROpCGXRBAMkkRDQIibckXKZSCXXIvYQvTHM898/njmM/Po
h8R6hO2Uk5Oz387/HaGioSn6hYs5P3P4y6tBwKhObpUf5uJy8w+tus8C4eS8
c6TfCy6Kzv8r7j8ZCI+iZlt3zHMx/Z8775taCqEp1CTKS4lCaW9qSyDrLIi9
m9veWFNoKmhSM+H7wamJcjNNHoVU95TFE6YfrMRnircJxWUPKx5LfOFEvnd2
qCOF6R8uao+F+sJI14JvjweFb2Suc07pPqCBBgtl0RTyphIvzwx7wafGOXpO
dygsnzP0CfxNAOyfEvJDyiicU2SyV24LoJvvL3+tgkJGz2TucLQAdMM40zWV
FIaF39wq2y2AetHD+n0NFBa+UpqRnXOHGc01l4VeCj9j5DmmqLmB75bwSrEc
jfWWnIJIY2doa3K0XJGnUfT3RMvzIScwTqRWBEo03tjKrpHPdoLNWVkMU5XG
yIHVMedFPoiHvgpO20djmCnhtLc5wtqDIad4CxrBxdi88boDBMW1K/RZ06jb
712bb+sAXce+b+fyaOy5GyDZJbWH0ooUu2l7Gp9rpcoksfbgWKBDggQ0Kkc1
N3VGfABFF3y03S5s+4cbe2KSEDY5xyV3Y2ksrg19NWmLEDHOLng3gcYNyXjJ
azkEO/9V5Y4UGgtvfe6fqgswwS/ctM2g0aqUYSTw4YE5q3/S6GsaF9RjSuff
sYEng6fqFQZoHKnKCRcfNQfDqbh1o2EaaxIsLlmNmMHVpSI7t1EaK+YWlstz
zMBAZfRR8QSNZ7IZhWtLppBod/FPzmsa/SohPK3TBHJO898aKBBs4bV5OlE0
NHqf0ftRkeBVhkDdppKCsYBocN5FsDYcST2bAouIvJsxKgQPmAhWLVlcGL3+
TKVBneDHAp7QhhwFUvvRfv4Bgp4qrGT1fA74N6YcHzxIMF7UIIw8zIG01qyg
aH2Csu4tV1bDERjsuv9NngHB1Qqz2roXbLgxLj02YEzwbBn8Ku9sABLNTF6k
JcG+dT+mi48+bL5XEvjWiqBkWGT+rewQGOrfS82xIViXIe9gKz4E17h9HTW8
7T0/zoK1dhCOOOq4bdgTFNVYxTuH60FS0nfCLHeCTy/v7ah4oAM7NZvZ4EFQ
JVjK2tTTgdzqntklT4Je1ck7JjO1QTy9dMXfl6BimpRguBY8DeB9aSQkOKpe
IEg7rgkh66eFfwUS1BocyC9p2gPzhSHsgmCCv/sWuTOt94BCb0bd+nmCjxdz
hYt2GmCO/X90RhNsb3pprhC0G9pGJoo/iSFoedvi5f0RNXBNkZ6jYwl+cU/S
XCVThYG9yuzxS9v/RZ1Y3zisCqG1+2eL4wlmXYyrynRlQlB6orQzgeDYLX7z
XCMD/gMvEdEJ
          "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ3TXHIPG2taEDAxTEuyQ+2maD4KswXvztaofgr6va
oJfiiOD/c1tzNDQKwZ9/f/Fnix4E333ljv6MHwi+3YRw4cxYIzjfLGOLW+4B
BH/KDbNdt7SN4XzHNGdRyQkIfpv45Q03JiL4Z04k+cyYjOBHaDc1i09H8PM+
HPgoOg/Bn1Vld05oDYL/uc+ynecEgm/hcFLpzEkEv+5jxL7u0wg+V0jFV67z
CL6C5PZkzmsIvs9iEwe2Jwj+pJAjt48+RfCvs4aUtz5H8JMyitexvEbwK3Q3
yTB/QvD33XPccegzgs884WJw01cEv+/Thy7Gnwj+lcUNagd/IfhSoQKHGv4g
+AlsC2Id/iH4S7fr//z/H8EHALMZdnQ=
          "]], 
         LineBox[{{14.389218653462082`, 0.0038047811992332394`}, {
          14.505696327632648`, 0.0033331079193407755`}, {14.512317157127491`, 
          0.003307465097047761}, {14.518937986622333`, 
          0.0032819472500468737`}, {14.53217964561202, 
          0.0032312860694744968`}, {14.558662963591392`, 
          0.003131458872556551}, {14.611629599550135`, 
          0.002937761982744531}, {14.625458090364674`, 
          0.0028884942560952072`}}], 
         LineBox[{{14.79990100032683, 0.0023127857407040796`}, {
          14.869381720346968`, 0.0021066616980679824`}}], 
         LineBox[{{14.718597424229952`, 0.002570614411550323}, {
          14.729927581362158`, 0.0025335942538709357`}, {14.742292291256694`, 
          0.002493598886066058}, {14.767021711045768`, 0.00241487060093636}, {
          14.78720967379622, 
          0.002351841536546697}}]}, {}}, {{}, {}, {}}}, {}, {}}}, {InsetBox[
      TemplateBox[{
       StyleBox["\"q-independent operators\"", 18, StripOnInput -> False]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                  "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                  "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                  "]"}]}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.73, 0.9}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{
       StyleBox[
        "\"\\!\\(\\*SuperscriptBox[\\(q\\), \\(2\\)]\\) operators\"", 18, 
         StripOnInput -> False]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.65, 0.8}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{
       StyleBox[
        "\"\\!\\(\\*SuperscriptBox[\\(q\\), \\(4\\)]\\) operator\"", 18, 
         StripOnInput -> False]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{0, Small, Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{0, Small, Small, Small}]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[1, 0, 0], Editable -> False, Selectable -> False],
                   ",", 
                  RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}]}], "]"}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.645, 0.7}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->0.7,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Rate [arbitrary units]\"", TraditionalForm], None}, {
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(R\\)]\\)[keV]\"", TraditionalForm],
       None}},
   FrameStyle->Directive[
     GrayLevel[0], 18],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0.1, 20}, {0., 0.3816087154573504}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{{}, {}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVkXc4FoofxYnMyH7t13ynInv2/WrYMzOVhKyrUhHXKLNQISPjXkIRyiir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           "]], 
          
          Line[{{14.207802247670868`, 0.00022316890783073096`}, {
           14.300450613292519`, 0.00019867505492491877`}, {
           14.307071442787361`, 0.0001970023626274902}, {14.320313101777046`, 
           0.0001936874701706047}, {14.34679641975642, 
           0.00018717868809267561`}, {14.376527326931472`, 
           0.0001800616963910375}}], 
          Line[CompressedData["
1:eJwV0Hk8lHkcwHGRa5Ta1tGmyzZCzPP8tJWt+D7fcpZFyCpeNOnYXFlHjNKu
ylVSSaQcUZstJWmRo8RkVjvbyLoyYdrNhEFEzhzV/vF5vf//6HoHOh+Ql5OT
c/jS//qoLdK49pSDy+1TYiefajHz7vMqFdo42GqcsLPaQJPZPrDNZ9d/HHzt
cDPd7rEGU+PbXzlngIMJm7KN9Pu+Zsr3mfjuVKaw4fbM6Zjdi5hc14qqyY0U
fhsTb5jzUZ2xl+Z8p2FOoSZXy02Yq86MBMfnUkihs+U53QwXdWbLBdez+6wp
THN5Mrq+YD7TLhx0EzlTeJKjd93w8DxmEbIHs/0ozOWLa+1YLKasjuVdcZhC
XW9Iv1SlynA9h5qagyh8/+64Ei9clck/WlnO4lG4YyrfXK1bhbEt3hUbGk1h
0ELteDuRMvPLmsRltpkU1qwtecwrVmT0ykIueGdTOCayjVE6osg8t3FXOH6D
Qsv4wUzd9YrMNwf0ZYW3KZzqfnd6umQuU3StukinhEL+E4ceqlqB6dUYsxus
o5A3ybxtGpjDuH3yOpoqR2PHs9NzY11moKrc2nREgcbc0M2Vot5pWBNGjTgp
06iX7GJvcGoaZvtnAuar02g2ufqC+sMpyH2VsTdah8aqNK8z/kYfYaz4lW3w
BhrDBewVbZbjwA3iK9ZvpNExpVszvH8MhMZ5fI45jc37PUA1ZQyybkSYySxo
PHgn3FRVNgrWSYsJ14lGo8aD92wyRiDF/0dtB38aJWdG0YIahll9aLoTSOPd
szPyYdIhONSpl6QaQqP6mSMK0elDYOY+yhJE0Kg8/Gaz0bwhkNpcmt0cR+Nk
Jvvi8MAgrFvV8NbwOo2+z6HLU9YHWZKy63E3aZQXTbTnBfaBytWcPW9v0ajS
XpZ1bLwX2hcGibMLaPS0+bQ1Q60XomcXiLQf0zixP3I02qoHGsX2RYqtNAr5
wSquM1Iw6AqaMGyjsboo+aV8jhQih1PMHCQ0PnVWWyK2kgJbTVKTKqUxf5ss
ffRiJ4SZHW7WH6JRuvLKifxNbyDR0WaKrUgwYiv/PhX5Gkpddy97qETwoEmd
OLBLAm88/JhtKgStwss/lDpLYMOh86cC1AjGCJp2OJl0gCTqpVrJVwT5dT5j
K5TagDz4aanNcoIWHZGX/Vkvwb00AsQrCGotiOStSm6B6MoErp8uwd0Ngl8z
l7WAWFjw23k2wcigWA+haTOc7Bw3bl1DMFFSmJEc1Qh3ZaqOvsYE4/N0ZINa
jdAyqBM0zSEoESSHDdxrAKNppnilCcGUisXG/M5/oEkj3tzHlOD7O88euXDr
YXbJ1T1T3xOMDfmr0EmhHgx0755I3ERQm+SP3HB8Acc59YJCc4JbGrUKkntF
sNp6scNHC4LC7luZLhZ/Q3j4La+EHQSfZGUmZEX8CfIaFXqMM8HVnTOVSf8K
4Nx9Uf+wC8FMJbZJ1HYB5MqGj7q7EYyrNbM01K+BFg/zy4ZeBIde5QX8Ls8H
7wlHr449BHey2q4ERlXDwCVvvaS9BNeVp/X0yFWDYl3cHxP7CQ5Ta9OEqlWw
Dhte1PoRNA8VK2SEPoKqdmnqsQCCRc68E1ZXKuCHiHFPOpDgB2uepJpfDq2a
LL3OnwlmdNmf+vS+DPY9WNqfGkywJIfd17+qDLixYeO1IV/+PeD6rrxcCp8B
xRdDXw==
           "]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ3TXHIPG2taEDAxTEuyQ+2maD4KswXvztaofgr6va
oJfiiOD/c1tzNDQKwZ9/f/Fnix4E333ljv6MHwi+3YRw4cxYIzjfLGOLW+4B
BH/KDbNdt7SN4XzHNGdRyQkIfpv45Q03JiL4Z04k+cyYjOBHaDc1i09H8PM+
HPgoOg/Bn1Vld05oDYL/uc+ynecEgm/hcFLpzEkEv+5jxL7u0wg+V0jFV67z
CL6C5PZkzmsIvs9iEwe2Jwj+pJAjt48+RfCvs4aUtz5H8JMyitexvEbwK3Q3
yTB/QvD33XPccegzgs884WJw01cEv+/Thy7Gnwj+lcUNagd/IfhSoQKHGv4g
+AlsC2Id/iH4S7fr//z/H8EHALMZdnQ=
           "]], 
          
          Line[{{14.389218653462082`, 0.00017708411167391915`}, {
           14.505696327632648`, 0.00015139911916296805`}, {
           14.512317157127491`, 0.0001500259372235595}, {14.518937986622333`, 
           0.00014866187367708553`}, {14.53217964561202, 
           0.00014596096973012172`}, {14.558662963591392`, 
           0.00014066713595558013`}, {14.611629599550135`, 
           0.00013050410274705585`}, {14.625458090364674`, 
           0.00012794236628018503`}}], 
          
          Line[{{14.718597424229952`, 0.00011164624086518837`}, {
           14.729927581362158`, 0.00010977487552884361`}, {
           14.742292291256694`, 0.00010775940668503471`}, {
           14.767021711045768`, 0.00010381132262017977`}, {14.78720967379622, 
           0.00010066907448497343`}}], 
          
          Line[{{14.79990100032683, 0.00009873033850176343}, {
           14.828845260518452`, 0.00009441309432563018}, {14.841209970412988`,
            0.00009261243140104603}, {14.865939390202062`, 
           0.0000890881774537568}, {14.86938172034697, 
           0.00008860566817093141}}]}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVjWc4FYwfhm0isjeHg8M5R4SMon4/KTt7FXmFV1acRCqElCh7r4xCklEh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           "]], 
          
          Line[{{14.207802247670868`, 0.00023740687569523172`}, {
           14.300450613292519`, 0.0002123763828327926}, {14.307071442787361`, 
           0.0002106632292010916}, {14.320313101777046`, 
           0.000207266614155835}, {14.34679641975642, 
           0.00020059126037739227`}, {14.376527326931472`, 
           0.00019328247618361242`}}], 
          Line[CompressedData["
1:eJwVjGs01GkcgKlcB1GjUWpbm0kj839fW6Ey7/+3tbkUuSxhKk0kRU0MR9FN
CJWKU9lTZ7dcMocuq4s0VBIiLaqJXJuzMbNF4z4GjbTth+c85/nyWIUc8A2b
oaWltek7/3sPYw7zWjUX0sUm9aHO82mjO4cqZnZy4WT3lIflKRa9ccB9b+AH
LnR8UEzasVh0TYSyQnuAC73PzJLYTvPo8lD7CD89CjZMTmVMZjBpsf+jysnV
FBQtlkSWHjOjPeW5K5g8CqT5T8xrfcxolShdTAEFWCY/vZxtRv+S6Z8R6kLB
porkeeoGU7rr5WBAoy8F2unCtKM/mtJzwHowJ5ICsWur/+fbxnRZk2HIIyEF
Dv1RF7YFG9OC7cPNLdEUxLpnPY6cbUzfTqgoNzxEgVPgqkRBjBHt9iAwNTaF
ArJW8jhjHYM+Znt2kdufFPjnHmlf/VWfZpfFZIbkUDDPwrfa5qE+3eDKn3k0
nwJDUlkgjtan54fZ9N4tokA0NIr8PunRJdeelViWUnBHcj0xsEuX7mOqNw02
UVBq8fx4kGwWHfAtOCFbC4FMLZyl+VWbrix3cVTNRBCmXMAxYWjTtnGUykcP
QeIydUnxGy16Wvl1v7EJAq6ufcQVgRYt7vhjZ4olglrDgOt9Bt+I+kGHm8gB
gd3ucDzRqCGC6Cqd16sRBHkn81iRGvLS7kYVl4egy7Hf0tFAQ67mxzv3rkdg
keuaJnL7QlyyLLDAB8GUzz9GRdIJcmnfFtbmfQgiDPhluUw1mbYhzTcPILB+
G8vQfTZG9vSwswxiEOSVi6TewjHizB8zfB6PQG0vC77wt4rIXS9Or01D0Pfg
L3ZO5ihZuUSq4OQhcFIodQ+vHyZXZWV5aQUITL9Qqae/DhH9K7k7FIUIRh3G
C8MlQ6TLNLo9pxiBZW99WwoeIinTsxtZTxAI5AE71/kNkLftniU6bQg8vV0U
9sl9ZNm/0ROcTgTUT/UNHqw+cmTkkvNmGYIo/iJhwa1eYs2Q1WTLEdzonl+s
2/mJxDkLW2yGESSdSvV3d/lIznq5aqx1MPipOEGtfnIi8Q9a9FAXg7SgN79C
00O6t0bS7voYNibd73ya30Mc9pxP3s/AYL4teLfeeDeRJbYySs0woMucfOGN
DwTfC1/o+gOG8DLaPOWkjPAl8aR9MQYfI+XSTNV7klJxRhBphSFvKC0hI+w9
aX9ZfP289fee+zF9g2cXSeoZt2uzxfC29vJx1xUdpJmZztvriKGQ+sgw2PKO
TC+4skPjhOFwXN/nVd0tZJnVrRNn13z/L7fZMDeqhRzlvn5+l4dhzb2O4VeZ
zWSpi8XmL+sxLHXq71EopOTgwcLgM94Y4qysSiNKX5EZzEds2hdD2ug7CW+k
iZy706gc+Q3DG6lzbIJ9ExH3jiTwAzDUnkk1NCpvIO+28n7nBGMInRpJODdS
T0ImvILf78Cw/EV67W23ejJwMYSdtRMDnz9W1J/7gug0pd2f2IXBrKgr8Ob2
OrISpK/qIjGIVD/z2JM1pLJLnn14PwZxYo3SK7yGeMSPb0cHMHixbUP92qpJ
m7khuycKQ/PT2YMcj2oSem+hMluEoTV/yae6qioiSI0br4vBYOJ9kwO7qsh/
sochxg==
           "]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ3TXHIPG2taEDAxTEuyQ+2maD4KswXvztaofgr6va
oJfiiOD/c1tzNDQKwZ9/f/Fnix4E333ljv6MHwi+3YRw4cxYIzjfLGOLW+4B
BH/KDbNdt7SN4XzHNGdRyQkIfpv45Q03JiL4Z04k+cyYjOBHaDc1i09H8PM+
HPgoOg/Bn1Vld05oDYL/uc+ynecEgm/hcFLpzEkEv+5jxL7u0wg+V0jFV67z
CL6C5PZkzmsIvs9iEwe2Jwj+pJAjt48+RfCvs4aUtz5H8JMyitexvEbwK3Q3
yTB/QvD33XPccegzgs884WJw01cEv+/Thy7Gnwj+lcUNagd/IfhSoQKHGv4g
+AlsC2Id/iH4S7fr//z/H8EHALMZdnQ=
           "]], 
          
          Line[{{14.389218653462082`, 0.00019022153035343263`}, {
           14.505696327632648`, 0.00016373318645847933`}, {
           14.512317157127491`, 0.0001623124170799122}, {14.518937986622333`, 
           0.00016090057435524667`}, {14.53217964561202, 
           0.00015810354591477496`}, {14.558662963591392`, 
           0.0001526152616636861}, {14.611629599550135`, 
           0.00014205501850142439`}, {14.625458090364674`, 
           0.00013938786298026593`}}], 
          
          Line[{{14.79990100032683, 0.00010880582254739472`}, {
           14.869381720346968`, 0.00009812958960128307}}], 
          
          Line[{{14.718597424229952`, 0.00012236672723507148`}, {
           14.729927581362158`, 0.00012040587205618349`}, {
           14.742292291256694`, 0.00011829254025308928`}, {
           14.767021711045768`, 0.00011414824602197935`}, {14.78720967379622, 
           0.00011084551270898624`}}]}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVjlcgFgwbQJGQlb33yzuFyPqM5yEJDSMrCRkZCZUtMlJCVkiUJERZZWWG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           "]], 
          
          Line[{{14.207802247670868`, 0.00009754268733748755}, {
           14.300450613292519`, 0.00008533710684400757}, {14.307071442787361`,
            0.00008451268936973227}, {14.320313101777046`, 
           0.00008288243116164047}, {14.34679641975642, 
           0.00007969531823830843}, {14.376527326931472`, 
           0.00007623185673157934}}], 
          Line[CompressedData["
1:eJwVzHk81HkYwHGSCru2vLQUck6D5ff76kQ8nlKODkQS1tnKnauUWttl1TrK
kWO1IaK2iBgMIjfJtULJdDBktRqxmMm57R+f1/u/j7J7gLXHCiEhIduv/a+3
hJR0Rr02UooPupl+wkbfFJ6tFhnQxrDldUMrxISM9vPMvY8NauOkfFtHuv0y
NPiMVwvztJHXlxEfMbUIFcd1fI6sptDBQ+jEpPk85NpW1nzRo3AhIWh0Z+Qs
HBq+s1XakMJnB8pP7ts9C9PB13IppNB9/wkmf2EGdsfZxhw3oXBEZX/RntAZ
4LRO2LVbU5jYaKroGDgNUqg2kelL4butt/D2pSko7xB3rzxJIZt7da+PyRS4
Ok329AZRGG/N1WiVmIL8c9UV4mcpnCUNwZA6CWYlxyJPRVDI5D7U45R9hl80
YxXMblNIbllZrVfhAaM8JM49k0LLR6RPpuoTtJk6iIRnU3jXpEVKyf4TbPBg
jj3+k8JGi0UR/ZvjwMqoZcmVUijTL0h1/v4f+Cg9e2Cig0LuhSdCz8z+hvhs
TrVYN4WbBrOe7vt3FHS31Ouo9VIomq+f9iB9FH61jJOxH6Aw5+ya6wzBB1CK
0uTWjVKYFn7UraBkBOyWnc8lC9E4PVvDirfnQk2Fyc5pERpLPmmyWRJc0Ayl
pg+vplE39nlMS/UQLI0v+n8rSWP6WIB9BXMIcl//4RYhR2O2ZxY/ZuUgzJa8
NgveQaOag8sVu6434BpUJ9qlRyPf1d/wL6s30Kr1oE7bkMYbwU4t490cSM8O
MxgzpjHSd445NzAAJvGyxPUwjd55TVqiwq8hye+ojIUfjZlNORn3EvtgiQk9
DwNoPKXB07+i1QdeXEa8WAiNVk/UopuaesHAYUa8MYxGT7/3l0OXe2DY9ObS
rqs0VpZ5RcpfegHbVLtHNLJolHpRy0mp64L0t+VZV3NolO1kH/sxsAvWpN1x
GblPY6x6YbuNYhdw1gb1ZxbQKKLcaZku3AkRS9+1y1TROOabWrYnuw1e9B9i
ib6iUZiZwFO1agH1D0ECjQEaR0pTJateNsPPU0kGFm9p1NvBMdjo1gxqEm8b
kodpdEieC5YMa4JQg5O9zEka/dJWZLpUNUCrWcKGg9M0ukrZ2KdZN4CibalT
IJ/GPYJw3dNj9dDivzTCXqQxJQ7nvsjVQ6yl6byaKEFLc5W1zYm1wLa1Vyhb
RfCMzeYDUdtrYcjR18h8DcGPn4Minr+qgR1eN674SxAM7Ut0LVOtgbcXX0qU
riPYoCB7OSKpCkiRp7zpJoJuKhf3HWKxwYEdBv2KBHUKK3a1q7Ihojra1VeZ
IO+ecmFrUhn0txbcvaFGMAr4hkqXSuEyl6/1SpNgRnHne89TLMgbE7P00SK4
pYLlJsovhr4JuaAFbYITSvPLI+eL4YcFoxIlHYIelL/NkZgi6JG+Zui9k6Dq
+6I9Ks2FsLQxzWVel6DN9g/G6x0LQV0571KsPsGsJ4d2qw8VQLh2V+NjQ4KL
Cfle200ewWYTWYs5Y4LVT8MfMwwfwpkz952jrb7+O9vOMgZyYIV0JcPImiDR
ygq6oJMD1wvbx6dsCCYba+uwo+9C7tjUOQc7gkuCO9d+O5ANfY6GKRrOBCWd
/WUk+JngLrB0fuNCMKZKMFTukwm8m+6MeDeCdbN5Vtn1GSDacbVY8BPBK9TT
VatZt2Ebdnc2+xLUVSuL6h38HWo4w8nn/Qmq6yrklyykwsEwvhMdQDBnNsEr
WiEVXq0XZ3ADCXYErASDvSlwvEh+PDmYoJ3C1rH8wGRwjQzlN4cQDKHmT8+8
S4L/ABxAemo=
           "]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ3TXHIPG2taEDAxTEuyQ+2maD4KswXvztaofgr6va
oJfiiOD/c1tzNDQKwZ9/f/Fnix4E333ljv6MHwi+3YRw4cxYIzjfLGOLW+4B
BH/KDbNdt7SN4XzHNGdRyQkIfpv45Q03JiL4Z04k+cyYjOBHaDc1i09H8PM+
HPgoOg/Bn1Vld05oDYL/uc+ynecEgm/hcFLpzEkEv+5jxL7u0wg+V0jFV67z
CL6C5PZkzmsIvs9iEwe2Jwj+pJAjt48+RfCvs4aUtz5H8JMyitexvEbwK3Q3
yTB/QvD33XPccegzgs884WJw01cEv+/Thy7Gnwj+lcUNagd/IfhSoQKHGv4g
+AlsC2Id/iH4S7fr//z/H8EHALMZdnQ=
           "]], 
          
          Line[{{14.389218653462082`, 0.00007478960297177485}, {
           14.406383885210005`, 0.00007287284022293184}, {14.413004714704847`,
            0.00007214383779285154}, {14.426246373694534`, 
           0.0000707028838727186}, {14.452729691673905`, 
           0.00006788830360747397}, {14.505696327632648`, 
           0.00006252153696774721}, {14.512317157127491`, 
           0.00006187469648892492}, {14.518937986622333`, 
           0.00006123309024801376}, {14.53217964561202, 
           0.00005996546143186461}, {14.558662963591392`, 
           0.00005749171106814507}, {14.611629599550135`, 
           0.00005278370888635267}, {14.625458090364674`, 
           0.00005160569397210402}}], 
          
          Line[{{14.718597424229952`, 0.00004419744328259839}, {
           14.729927581362158`, 0.00004335654738494035}, {14.742292291256694`,
            0.00004245325271962613}, {14.767021711045768`, 
           0.00004069098086991426}, {14.78720967379622, 
           0.0000392953243190839}}], 
          
          Line[{{14.79990100032683, 0.00003843733377286563}, {
           14.828845260518452`, 0.00003653544357061614}, {14.841209970412988`,
            0.00003574580823192787}, {14.865939390202062`, 
           0.00003420662951362387}, {14.86938172034697, 
           0.00003399655582378277}}]}, {}}, {{}, {}, {}, {}, {}}}, {}, {}}, \
{{{{}, {}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwV1Gk4lG0bB/CZsRUpkhKhqMHMREmWyHkpVCg7kUeyb49lZAmDkJBsSZbK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           "]], 
          
          Line[{{14.207802247670868`, 0.0008436331884281564}, {
           14.300450613292519`, 0.0007582937051305064}, {14.307071442787361`, 
           0.0007524344841827663}, {14.320313101777046`, 
           0.0007408103605297846}, {14.34679641975642, 
           0.0007179370338109936}, {14.376527326931472`, 
           0.0006928488416071405}}], 
          Line[CompressedData["
1:eJwVj3s01Gkch11GppnIaqxyCWumyWV+v3dLdDHv+207zZBqtovVsobYdmRS
DXswii1rUyvRLtM5kUQ5Lu0WKaGVlXJqG112KiRbzYyiyZSEVcbaP57z+eP5
5/N4xOzauM3CzMwsZJr/N45tzzl5TQD5v3u+KwwMILPOp7ZYPhaArFXMZTct
IWuGgrdveSYAdR6joHbzEtIeb2gxHxLAP777L9gf8SNNsZ/Hb7amYNkhjaDT
bjGpCG1u/XcZBXt/zU9O24TIOt2pxRzhtI87lGTrg8hI4sEKCijgyVuvvrJA
ZGV+6OFYEQUD38SrzWU06b1lDFNvpGAiSnfNEVHEHrjGUjkFW0oe6mp7fUhj
JyumeScFgBkpdQU+JDryreaBggLHJ+z+5et8yG9pLU2sVAraS41NT696k6CL
Ww58n0VBVZfkY0KNF8nwznUNOkFBMyUUm47zCa8xKT+mlAIfO4sXVASf3BaH
W6aXU9Dh0u70xJlP5m3jD9RWUZAl9rxyrmQBqT/5Z73zJQpcol/sdqnmkUHO
aIixkwL9CCgOPfIkYVPSNJUZDXRYxpGUg+6ktUkUMGJJQ4hC48HY5E68k6mR
DdY08BPGb9rMdycmw2SCjS0NQtvVPd5yN1LRU7w1y5mG+apnkdc0rmT0Yk9Q
oj8NU2mKWUUaJxKtaLO6u4yG11ZVU1WpTuSWb3WbQEiD71uJqNjViZSUKwMH
VtGwZoYEePHziOjoXBS9gQY9FIjKbOaSwh1fOa7fQUP2YS/imO5ATHysqdlF
w8+5vW4NlAOJ0/KOzkyiQfzp7hLuMw4JDH/Puq6kIWpOABUbxCE6cYFpRTYN
HcMqbbD7HOLneV/vVUZDS2NPZtGIHSnpayzLPkNDxhcyvrLOjjCPn4rSV9Jw
WFt3c7bCjvTaKbpLz9HweLyNeePpbJJlmq12/IMGhnK14eOQDfm7e129VRcN
xeqOwldrWWRhv2Lc6/F0P35nbdTPJHuHCwPX99Ggnki/Yb9vJuGy+9pVOhrq
SY38QgOTJAfufMB/S4Nm8uoPnn7WJFci/sC1QvBdl8cMh2gGuRz6tWvDDAR1
3NbFS1kM8jxCToKZCGKLpbLIi5bEPy7vxwQ2gojKe5kVtpakb98j9qVPENRm
SEPM1OYE1clcxPMRiFzT7iiHTDj8shJ3uyGokFcb1m414ayWnGi5B4Jjz92S
Bx9M4u5b507ncRGU9lfdTG7/iDO1Y75d3gjMOwzDiZcmsIZzULg9YPqPhSRh
dHAUm5yOR31YiuBOZYvqXuooXuhxdn/ucgQqDlsKzFGcLrh7vVaIwNXhdOJf
Pu/xAtHc9ROrELxs97BY8dM7nJJSKc35EoHM/7Oxsow32ILTzCMbp/uYnsFn
Xd7gI+fVhuFNCMJuly86nWrEFQPDaeFhCB7mLF90w2wIP4wQHvOSImA+n1wZ
6v8Kx4xLpE+iELRZVtdIcgbxUEEM7+hWBDlTvdJV2gFs1Zl9YfxbBIMygWSs
6CX2g/t3OuQISja/PtFA9+PWXp1qTwKCK7/Ux5UV6fFa5VgkvQuBTfnJ3CCW
Hnc5sHja3QicGYydZXt0OLbOxaBKRMDoXJBYadTi6APJYx1JCM7kD1aTPC3+
D89eDRc=
           "]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ3TXHIPG2taEDAxTEuyQ+2maD4KswXvztaofgr6va
oJfiiOD/c1tzNDQKwZ9/f/Fnix4E333ljv6MHwi+3YRw4cxYIzjfLGOLW+4B
BH/KDbNdt7SN4XzHNGdRyQkIfpv45Q03JiL4Z04k+cyYjOBHaDc1i09H8PM+
HPgoOg/Bn1Vld05oDYL/uc+ynecEgm/hcFLpzEkEv+5jxL7u0wg+V0jFV67z
CL6C5PZkzmsIvs9iEwe2Jwj+pJAjt48+RfCvs4aUtz5H8JMyitexvEbwK3Q3
yTB/QvD33XPccegzgs884WJw01cEv+/Thy7Gnwj+lcUNagd/IfhSoQKHGv4g
+AlsC2Id/iH4S7fr//z/H8EHALMZdnQ=
           "]], 
          
          Line[{{14.389218653462082`, 0.0006823276741220427}, {
           14.505696327632648`, 0.0005909134087824217}, {14.512317157127491`, 
           0.0005859906655731123}, {14.518937986622333`, 
           0.0005810967927516936}, {14.53217964561202, 
           0.0005713953302037215}, {14.558662963591392`, 
           0.0005523352517660467}, {14.611629599550135`, 
           0.0005155683555524072}, {14.625458090364674`, 
           0.00050626234808253}}], 
          
          Line[{{14.79990100032683, 0.00039893012883008937`}, {
           14.869381720346968`, 0.0003611669485140936}}], 
          
          Line[{{14.718597424229952`, 0.0004466723139572737}, {
           14.729927581362158`, 0.0004397840526606628}, {14.742292291256694`, 
           0.0004323545243340652}, {14.767021711045768`, 
           0.0004177678819103481}, {14.78720967379622, 
           0.0004061267897549162}}]}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwV1Xk8VPsbB/DZ7CpRWQqFLDNqioRUz8Pt2iVSlHLFFNoMIoW0kPVmabMW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           "]], 
          
          Line[{{14.207802247670868`, 0.001481263115923304}, {
           14.300450613292519`, 0.0013356300729347702`}, {14.307071442787361`,
            0.0013255999026446673`}, {14.320313101777046`, 
           0.0013056889836454237`}, {14.34679641975642, 
           0.001266462443374539}, {14.376527326931472`, 
           0.0012233656801260155`}}], 
          Line[CompressedData["
1:eJwVjnk41HkcgBmPW0opcpWaMfGY3+/rqDGb+X0+pRxZR20RPTlGWULlWFfZ
7ZioLWJzlO0Y54NWNaIMktI8lkVtVOTYp9CmlMhReUzb/vE+75/vay46sG0v
S0lJyf0b/ztMe7H+lWYe6rhYufS3bgKdG4mNKn08VE59F+Me5wRb3ruF73zB
Q2Pvdv18Iyd4sG+sUfk9D8suRLDK922EuhCbfdvVKZRybWw9DDdA6Y76ps8C
Cjs+lieGegnBY7jATl9IYSm7ZIlAXQhTMSdLKaTw/Ou430/ddYQNmTvOhDhT
GF/MCS60cYT+tnHfjm0UcgSswGLj9bAY2eOSCArZfv11CWoCkHVqier3U7hp
ILfqrdwBgnZPdD+JpvCUT9bBJyccoDK5sU4rkcIR83qhhroDuNbsTI0TU2hz
btpsQJcPP1ulm7peorDB9d/2bru1wJHFZookFN4s3hMb/sUe2l38VVKKKLQ2
Ek1F3LOH5Xu5o9JyCg+JH/9W620P1VfuVRvfovDlq4YyUZwdvNGfcR/vpLDl
aaV1xkMb8P0akJyrRKMi/1pCXxEPmuqc+VMqNKr1vLI1cuKBVTw1tVWdRiWL
Egl/yBoUY/NRC3RpNJzyf6FpYQ2lzy8Gi41pFJyZ4b+tsYKZmueuMetoNMJx
9qV5LgRF31d9JKDxzvEan/UVXGizrrjPE9JYXPy1usSXC5eLkhxHnWj8p+J+
+PNqC3DOMiRBW2mM69syU5TIgZxIHwPPSBrN3bgn69mrQcFluq8eoLFO19g0
Z2AVhA1xsjRjaZTfPfdmTd4qcPSf1pIn0RhuWyRP1lkFwy7ZivVpNB5NVJeV
fV0J9qsfj1gW0jgfsDczRtcMLg/KCtNKaGyOrvcPzTUFjfyCwJEyGrdr32y9
usIU+hdF90qu01h4OlRj9ToTECsWdhjc+fYToBqeFmMEXb0e1ao9NAZpruV7
cg1gzavoT5Z9NNpJ+XJF6zI4PJnj6DlI45LRLl5t1DJgaw8+yB2m8cHrp38z
tUsh3nH/E+4EjZK8paGRfvqQ7uUyx1YlmFlxe1dXmx7U7vAzva1G8FrokQVu
KXrwclcEuGkQXCRuV6okerAu7OzxKG2CSTmDKwX5i2DwyDPtW3oE5+I6XcM/
6AKp+tHExYygSVukx8UGLfCvTWJ6VxC8eq4vtk2oBeLG00ER5gTNle/+VNCk
Cb1t14vPsr/1U9/5CP/SgGNDs9Y9VgSzJdLxro9q0K1/UhjOJ+jFVwtuOKsC
CqP8wDkHgrNvO00VliqwxvyPo+nfERwd2ZxxS86CFN4juVRIUDIvs/tFmQUW
zoaeX5wIDv0pFS//VQkSEsoCTnsTnFHx46fL5hiWfj0HthHU3lj1rkNnjsm4
0TE2+QPB7t0FMu2QL0zp6GSyvy/B853RBkGGn5mnu4R5lgEEm7tPhOWVzDCi
T14BA4EEKz0XU2MLZ5j32SJOVjBBW5v4ROWUaUa1M+3mpz0EJ1I7L3oFTjH2
+PhhSwRBs2w9VrnTJNPUP5x7KIpgCGZISfME833S7G76AMENHqnuws0TTM9S
Lc7QQYKG4o6oltYPTEiVyVhuDMHIC5p1Ld4fmKDU+NmWWIJlz6YPL5wbZ/4D
6ocIFw==
           "]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ3TXHIPG2taEDAxTEuyQ+2maD4KswXvztaofgr6va
oJfiiOD/c1tzNDQKwZ9/f/Fnix4E333ljv6MHwi+3YRw4cxYIzjfLGOLW+4B
BH/KDbNdt7SN4XzHNGdRyQkIfpv45Q03JiL4Z04k+cyYjOBHaDc1i09H8PM+
HPgoOg/Bn1Vld05oDYL/uc+ynecEgm/hcFLpzEkEv+5jxL7u0wg+V0jFV67z
CL6C5PZkzmsIvs9iEwe2Jwj+pJAjt48+RfCvs4aUtz5H8JMyitexvEbwK3Q3
yTB/QvD33XPccegzgs884WJw01cEv+/Thy7Gnwj+lcUNagd/IfhSoQKHGv4g
+AlsC2Id/iH4S7fr//z/H8EHALMZdnQ=
           "]], 
          
          Line[{{14.389218653462082`, 0.001205269851693966}, {
           14.505696327632648`, 0.0010474721218849854`}, {14.512317157127491`,
            0.0010389449414541902`}, {14.518937986622333`, 
           0.0010304647121267922`}, {14.53217964561202, 
           0.0010136447219683542`}, {14.558662963591392`, 
           0.0009805639310132095}, {14.611629599550135`, 
           0.0009166177641906203}, {14.625458090364674`, 
           0.0009004043343176999}}], 
          
          Line[{{14.79990100032683, 0.0007125613860308072}, {
           14.869381720346968`, 0.0006460679075417274}}], 
          
          Line[{{14.718597424229952`, 0.000796310580194668}, {
           14.729927581362158`, 0.0007842472626669711}, {14.742292291256694`, 
           0.0007712286902065424}, {14.767021711045768`, 
           0.0007456461277128471}, {14.78720967379622, 
           0.0007252072219674591}}]}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwV1Wk8lG8XB/BZMEVEUpKl0GBmSrYodA4VQtmXSqtdhZD8Q0mbiDZlTShL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           "]], 
          
          Line[{{14.207802247670868`, 0.001020061841769576}, {
           14.300450613292519`, 0.0009139145004288081}, {14.307071442787361`, 
           0.0009066314524068857}, {14.320313101777046`, 
           0.0008921847594723666}, {14.34679641975642, 
           0.0008637663327998638}, {14.376527326931472`, 
           0.0008326112650687363}}], 
          Line[CompressedData["
1:eJwVkHk01Wkch5VuuJqKbiVrdyLc3N/7UgeF9/2WxlqXtBAnLm1yk7FElhaS
2yQjp2LSZpmcZpJdthhbnExaREhzC5doxFG2wjXmj895/nvOeT5cnwCXwwvl
5OQE8/ufvsqqnLt1fIh8et04zNyCLsk7VSXfxYfije7n1YSbqcOw/TG3bj4M
HL+9zU1qTuv9hqoWDPPBIz0vYnzUjJYfNPbbo8BAi1ZiogXXlGbtraj+tpmB
xabnlzx4ZkJ3StM3cqwYuGjjkJNx04SOBV3MYoCBCN7+uAk/E7r1yt7LB20Y
cB7OXZ/PNqHvmkZcm10YyHfs3n1EYExVQXckTcSA51iXet8zRMues30qTjCQ
MmW5a+IkosIDo61tgQw85mb8VqCD6MOIqnL2KQYqfcs5hicZalfsFhcSy0Bu
u8L4hD6fnuElaNndZkB4++U572we1SsLvuKTxkDmnHVqrRePPrN1lz+dyYCL
f2BfzQoeXXNYfzD/Dwbe1zcOppw2pEV3a4o0HjEwe9m2IN7NgH7iTDiOPGeg
v01bScpbT13nPCOS5RBUxzBIZvEjrS63MRuTR/DXm6tBj2e4lBfKjO1SQJB0
KFZbrYpLZUOz/j8sRbAh5P5Y5jYuzXp7yztWA8GL5TG3vrqspRPFb+2CTBGk
2mi02+toUWFgLevlZgTb++cUkgs1aZPRn7V8KwSLM/ZVzNlp0juZ4ZaD1ghY
4itndcM0qE2SGhbuQlB0r/Jm9Ic19PrxfasFxxE4SrQ+yvpWUZk+aX0QgKDp
++5GQfwq6turl6QUjEAuT8xOM15FLd3H2U/CEdQsE7+l0Sup1PaazEKMoOTY
0ifbjTh007qWPsMMBNkNFbcGclXoHUlZhvgegrWLgjtiDqlQxdR0r777CHRd
m6Pk1VXou+WBnWm5CCLLJo7mi5fTWNmy5tWVCBoWmdet61pKX3fuLGJ1IAjZ
tiL+ax2bGvQHThl2ITDjq9nfcWbTqC/XLQUSBOmvblx6KFGiusqS+mQpAtHQ
DecRmSINtTzRpj+K4HNziaDUSYEmONlO67IwbKjVvWSAF9HSvfu1ShZjwM3b
Qz69kqc9HiJqr4ihpE31zECIPDX1TTzvr4xhZeieZYlVC6nkXLvyIxUMwkqP
fVuFCyguOKppq40hgJQtMHk0S9xLw0mnDoaoKIloRHuWxFbFC0VcDEVnHwe1
/zJDOptyf0/UxaBTlLyfc2SaxPROGnXwMPQUujhUmn0j2YNKTn5GGKasRNaO
+VPkzYhG4Ax/3hfXwpcYTZENM7R4rTEGQQdrixxvkrRyLlodM8PgFBOYWGgx
TmTqqV7T5hhi0kQHPtaPEQNudnTCFgwca1Xjaacxcpr/8km+FQZ12vogT/SV
rLdRE3y3xlCT3CR9XTpKwsLue8Y7Y1C7Om23ZsdnspBToUddMOSYGuiZiofI
r3nNQ192Y7hgnuOg0vAvyRr8EuHuiiHF6afuNsEn8sbDKsXQc77vwtE57/iP
xGfKyfMfLwwn/fULtvT2k+FrPnpJ3hgiqa9bOOknrOfiwqlDGLYWcgdmZFKy
CVpeNIrm//DWSv+c1UOq30mTI/0xtDzl2jSo9ZAd4ZMHUACGwoiBsJyEbtKx
kq3X+zOGv+u+x99kdZODBZpDyUEYFLXC3sec+0CEcaGTjcEYbjhc6lqt94H8
Bx+LKI8=
           "]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ3TXHIPG2taEDAxTEuyQ+2maD4KswXvztaofgr6va
oJfiiOD/c1tzNDQKwZ9/f/Fnix4E333ljv6MHwi+3YRw4cxYIzjfLGOLW+4B
BH/KDbNdt7SN4XzHNGdRyQkIfpv45Q03JiL4Z04k+cyYjOBHaDc1i09H8PM+
HPgoOg/Bn1Vld05oDYL/uc+ynecEgm/hcFLpzEkEv+5jxL7u0wg+V0jFV67z
CL6C5PZkzmsIvs9iEwe2Jwj+pJAjt48+RfCvs4aUtz5H8JMyitexvEbwK3Q3
yTB/QvD33XPccegzgs884WJw01cEv+/Thy7Gnwj+lcUNagd/IfhSoQKHGv4g
+AlsC2Id/iH4S7fr//z/H8EHALMZdnQ=
           "]], 
          
          Line[{{14.389218653462082`, 0.0008195510474786455}, {
           14.505696327632648`, 0.0007062327841931922}, {14.512317157127491`, 
           0.0007001398038613253}, {14.518937986622333`, 
           0.0006940836472330341}, {14.53217964561202, 
           0.0006820814183172375}, {14.558662963591392`, 
           0.0006585146018113282}, {14.611629599550135`, 
           0.0006131101348018301}, {14.625458090364674`, 
           0.0006016308249237811}}], 
          
          Line[{{14.79990100032683, 0.0004696668350343053}, {
           14.869381720346968`, 0.00042342908130415456`}}], 
          
          Line[{{14.718597424229952`, 0.0005282642602767489}, {
           14.729927581362158`, 0.0005197997321702924}, {14.742292291256694`, 
           0.0005106739088420023}, {14.767021711045768`, 
           0.0004927683840809955}, {14.78720967379622, 
           0.0004784894632918088}}]}, {}}, {{}, {}, {}, {}, {}}}, {}, {}}, \
{{{{}, {}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[{0, Small, Small, Small}]], 
          Line[CompressedData["
1:eJwV13c4Vu8bAHB70zusyM56KRIVpftWpFARQqlUMkpRkVGIMkJWUiQrVBIN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           "]], 
          
          Line[{{14.207802247670868`, 0.004617685143047419}, {
           14.300450613292519`, 0.004190567102130165}, {14.307071442787361`, 
           0.004161002794401692}, {14.320313101777046`, 
           0.004102256829656566}, {14.34679641975642, 0.003986294074768605}, {
           14.376527326931472`, 0.0038585369285705057`}}], 
          Line[CompressedData["
1:eJwVkHlQ1HUYxlECDHZBEDlSVFzWBXR/vy9H3Ov7GsSCILLcgi6XEIeIQHKY
ligCDXcDNDLJQtROpCGXRBAMkkRDQIibckXKZSCXXIvYQvTHM898/njmM/Po
h8R6hO2Uk5Oz387/HaGioSn6hYs5P3P4y6tBwKhObpUf5uJy8w+tus8C4eS8
c6TfCy6Kzv8r7j8ZCI+iZlt3zHMx/Z8775taCqEp1CTKS4lCaW9qSyDrLIi9
m9veWFNoKmhSM+H7wamJcjNNHoVU95TFE6YfrMRnircJxWUPKx5LfOFEvnd2
qCOF6R8uao+F+sJI14JvjweFb2Suc07pPqCBBgtl0RTyphIvzwx7wafGOXpO
dygsnzP0CfxNAOyfEvJDyiicU2SyV24LoJvvL3+tgkJGz2TucLQAdMM40zWV
FIaF39wq2y2AetHD+n0NFBa+UpqRnXOHGc01l4VeCj9j5DmmqLmB75bwSrEc
jfWWnIJIY2doa3K0XJGnUfT3RMvzIScwTqRWBEo03tjKrpHPdoLNWVkMU5XG
yIHVMedFPoiHvgpO20djmCnhtLc5wtqDIad4CxrBxdi88boDBMW1K/RZ06jb
712bb+sAXce+b+fyaOy5GyDZJbWH0ooUu2l7Gp9rpcoksfbgWKBDggQ0Kkc1
N3VGfABFF3y03S5s+4cbe2KSEDY5xyV3Y2ksrg19NWmLEDHOLng3gcYNyXjJ
azkEO/9V5Y4UGgtvfe6fqgswwS/ctM2g0aqUYSTw4YE5q3/S6GsaF9RjSuff
sYEng6fqFQZoHKnKCRcfNQfDqbh1o2EaaxIsLlmNmMHVpSI7t1EaK+YWlstz
zMBAZfRR8QSNZ7IZhWtLppBod/FPzmsa/SohPK3TBHJO898aKBBs4bV5OlE0
NHqf0ftRkeBVhkDdppKCsYBocN5FsDYcST2bAouIvJsxKgQPmAhWLVlcGL3+
TKVBneDHAp7QhhwFUvvRfv4Bgp4qrGT1fA74N6YcHzxIMF7UIIw8zIG01qyg
aH2Csu4tV1bDERjsuv9NngHB1Qqz2roXbLgxLj02YEzwbBn8Ku9sABLNTF6k
JcG+dT+mi48+bL5XEvjWiqBkWGT+rewQGOrfS82xIViXIe9gKz4E17h9HTW8
7T0/zoK1dhCOOOq4bdgTFNVYxTuH60FS0nfCLHeCTy/v7ah4oAM7NZvZ4EFQ
JVjK2tTTgdzqntklT4Je1ck7JjO1QTy9dMXfl6BimpRguBY8DeB9aSQkOKpe
IEg7rgkh66eFfwUS1BocyC9p2gPzhSHsgmCCv/sWuTOt94BCb0bd+nmCjxdz
hYt2GmCO/X90RhNsb3pprhC0G9pGJoo/iSFoedvi5f0RNXBNkZ6jYwl+cU/S
XCVThYG9yuzxS9v/RZ1Y3zisCqG1+2eL4wlmXYyrynRlQlB6orQzgeDYLX7z
XCMD/gMvEdEJ
           "]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGBQBGIQ3TXHIPG2taEDAxTEuyQ+2maD4KswXvztaofgr6va
oJfiiOD/c1tzNDQKwZ9/f/Fnix4E333ljv6MHwi+3YRw4cxYIzjfLGOLW+4B
BH/KDbNdt7SN4XzHNGdRyQkIfpv45Q03JiL4Z04k+cyYjOBHaDc1i09H8PM+
HPgoOg/Bn1Vld05oDYL/uc+ynecEgm/hcFLpzEkEv+5jxL7u0wg+V0jFV67z
CL6C5PZkzmsIvs9iEwe2Jwj+pJAjt48+RfCvs4aUtz5H8JMyitexvEbwK3Q3
yTB/QvD33XPccegzgs884WJw01cEv+/Thy7Gnwj+lcUNagd/IfhSoQKHGv4g
+AlsC2Id/iH4S7fr//z/H8EHALMZdnQ=
           "]], 
          
          Line[{{14.389218653462082`, 0.0038047811992332394`}, {
           14.505696327632648`, 0.0033331079193407755`}, {14.512317157127491`,
            0.003307465097047761}, {14.518937986622333`, 
           0.0032819472500468737`}, {14.53217964561202, 
           0.0032312860694744968`}, {14.558662963591392`, 
           0.003131458872556551}, {14.611629599550135`, 
           0.002937761982744531}, {14.625458090364674`, 
           0.0028884942560952072`}}], 
          
          Line[{{14.79990100032683, 0.0023127857407040796`}, {
           14.869381720346968`, 0.0021066616980679824`}}], 
          
          Line[{{14.718597424229952`, 0.002570614411550323}, {
           14.729927581362158`, 0.0025335942538709357`}, {14.742292291256694`,
            0.002493598886066058}, {14.767021711045768`, 
           0.00241487060093636}, {14.78720967379622, 
           0.002351841536546697}}]}, {}}, {{}, {}, {}}}, {}, {}}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> 0.7, Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
      Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Rate [arbitrary units]", None}, {
        "\!\(\*SubscriptBox[\(E\), \(R\)]\)[keV]", None}}, FrameStyle -> 
      Directive[
        GrayLevel[0], 18], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0.1, 20}, {0., 0.3816087154573504}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       Unevaluated[
        LineLegend[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[{0, Small, Small, Small}]]}, {
          Style["\!\(\*SuperscriptBox[\(q\), \(4\)]\) operator", 18]}, 
         LegendMarkers -> None, LabelStyle -> {}, 
         LegendLayout -> {"Column", {Automatic, 5}}]]]], {0.645, 0.7}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.7171263152722664`*^9, 3.7171537384264216`*^9, 
  3.717165454740275*^9, 3.717167014838118*^9, 3.717167083268209*^9},
 ExpressionUUID -> "5d904c3b-c4b3-4c92-99f7-a8ff809cead7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<figures/xeRates.pdf\>\"", ",", "xeRates"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.717165355330822*^9, 3.717165357435907*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n1", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"DR1", "[", 
      RowBox[{"Er", ",", ".000018", ",", "20", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n4", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"DR4", "[", 
      RowBox[{"Er", ",", ".018", ",", "20", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n8", "=", 
   RowBox[{"NIntegrate", "[", " ", 
    RowBox[{
     RowBox[{"DR8", "[", 
      RowBox[{"Er", ",", ".037", ",", "20", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n9", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"DR9", "[", 
      RowBox[{"Er", ",", ".8", ",", "20", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n10", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"DR10", "[", 
      RowBox[{"Er", ",", ".4", ",", "20", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n6", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"DR6", "[", 
       RowBox[{"Er", ",", "20", ",", "20", ",", "1"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "30"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n11", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"DR11", "[", 
      RowBox[{"Er", ",", ".0013", ",", "20", ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Er", ",", "1", ",", "30"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7171535613846664`*^9, 3.7171537033852987`*^9}, {
  3.717153773994748*^9, 3.7171537818698096`*^9}, {3.7171546431287146`*^9, 
  3.717154647213699*^9}, {3.717165499545115*^9, 3.717165535482718*^9}, {
  3.717165619581847*^9, 3.717165626854269*^9}},
 ExpressionUUID -> "d3020c9e-c6ca-4f36-a697-ea4af83eea5b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"geRates", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"DR1", "[", 
          RowBox[{"Er", ",", ".000018", ",", "20", ",", "1"}], "]"}], "n1"], 
        ",", 
        FractionBox[
         RowBox[{"DR4", "[", 
          RowBox[{"Er", ",", ".018", ",", "20", ",", "1"}], "]"}], "n4"], ",",
         " ", 
        FractionBox[
         RowBox[{"DR8", "[", 
          RowBox[{"Er", ",", ".037", ",", "20", ",", "1"}], "]"}], "n8"]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Er", ",", ".1", ",", "25"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "Black", "}"}]}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", ".7"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(E\), \(R\)]\)[keV]\>\"", ",", 
         "\"\<Rate [arbitrary units]\>\""}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<q-independent operators\>\"", ",", "18"}], "]"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{".73", ",", ".9"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"DR9", "[", 
          RowBox[{"Er", ",", ".8", ",", "20", ",", "1"}], "]"}], "n9"], ",", 
        FractionBox[
         RowBox[{"DR10", "[", 
          RowBox[{"Er", ",", ".4", ",", "20", ",", "1"}], "]"}], "n10"], ",", 
        FractionBox[
         RowBox[{"DR11", "[", 
          RowBox[{"Er", ",", ".0013", ",", "20", ",", "1"}], "]"}], "n11"]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Er", ",", ".1", ",", "25"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{"Blue", ",", "Dashed"}], "]"}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SuperscriptBox[\(q\), \(2\)]\) operators\>\"", ",", 
            "18"}], "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{".65", ",", ".8"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       FractionBox[
        RowBox[{"DR6", "[", 
         RowBox[{"Er", ",", "20", ",", "20", ",", "1"}], "]"}], "n6"], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"Er", ",", ".1", ",", "25"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "DotDashed"}], "]"}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SuperscriptBox[\(q\), \(4\)]\) operator\>\"", ",", 
            "18"}], "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{".645", ",", ".7"}], "}"}]}], "]"}]}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.71712631069438*^9, 3.717126312961898*^9}, {
  3.717153712565935*^9, 3.7171537672960954`*^9}, {3.717153800858076*^9, 
  3.7171539424261103`*^9}, {3.717154123126733*^9, 3.7171545891673737`*^9}, {
  3.717165336316104*^9, 3.717165337836347*^9}, {3.7171654848947067`*^9, 
  3.717165490271756*^9}, {3.717165542693844*^9, 3.7171655443743362`*^9}, {
  3.717165602131453*^9, 3.7171656052038403`*^9}, {3.717165764618959*^9, 
  3.717165790788978*^9}},
 ExpressionUUID -> "f74c75cf-23a6-4947-9b37-a66cef7b4f1f"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{{}, {}, 
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVyXk81AkfwHEpNjerLD1i3EeY+f3mh6J8v4raWOfKObl6UEKKHJszVM5Y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          "]], LineBox[CompressedData["
1:eJwVkWk41Xkfxo+9DJ6TZRKpkSVhVDj/39+R7/mWFJEWx1JhmkPLlJKUbZKl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          "]], 
         LineBox[{{21.5516237191985, 0.00008827975044121133}, {
          21.687763560527134`, 0.00007688656240902432}, {21.695383427205616`, 
          0.00007628263873548387}, {21.703003293884098`, 
          0.00007568220911270335}, {21.718243027241062`, 
          0.00007449178131709409}, {21.74872249395499, 
          0.00007215229841219628}, {21.809681427382845`, 
          0.00006763602526850167}, {21.864841821202962`, 
          0.00006373194375760257}}], 
         LineBox[{{21.23059708210017, 0.00011999152408346206`}, {
          21.313231655449766`, 0.00011114458273930102`}, {21.374230383928595`,
           0.0001049252841660773}}], 
         LineBox[{{21.390110485969412`, 0.00010334867902056909`}, {
          21.459167560172677`, 0.00009669286220540911}, {21.47440729352964, 
          0.00009526731808222318}, {21.50488676024357, 
          0.00009246245883731399}, {21.53574361715768, 
          0.00008968501333347326}}]}, 
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVz2k41AsbgHEUJ+TQIjmv7MaWMct/0OZ5JN4oJFljYjRcZCtCmuQQZQmV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          "]], LineBox[CompressedData["
1:eJwVkGk8lPsfhscaUimkP20UpZRt5nl+yHe+0h5lzahI1k7ZxUFlqZSJNrs2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          "]], 
         LineBox[{{21.5516237191985, 0.00006712653089400643}, {
          21.687763560527134`, 0.00005802515913203726}, {21.695383427205616`, 
          0.00005754431453909296}, {21.703003293884098`, 
          0.00005706641554779915}, {21.718243027241062`, 
          0.000056119405132154775`}, {21.74872249395499, 
          0.00005426019180911304}, {21.809681427382845`, 
          0.000050678281413032246`}, {21.864841821202962`, 
          0.000047589740592298196`}}], 
         LineBox[{{21.23059708210017, 0.00009274398890439671}, {
          21.313231655449766`, 0.00008555802560665129}, {21.374230383928595`, 
          0.00008052292814341506}}], 
         LineBox[{{21.390110485969412`, 0.000079249004680135}, {
          21.459167560172677`, 0.00007388271576560877}, {21.47440729352964, 
          0.00007273582136799287}, {21.50488676024357, 
          0.00007048174237328245}, {21.53574361715768, 
          0.0000682529631661715}}]}, 
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVkGk8lQkbxpWUlDVCyb5lO885z4OhyX0nKkZZUqHSQYechCzFZEskKhmZ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          "]], LineBox[CompressedData["
1:eJwVUnk01vkXjijJSCGyVJpQSAvv9/OhXJdKmUF2yljmtbSRrCFlG1lCWbLF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          "]], 
         LineBox[{{21.5516237191985, 0.0000447159247581002}, {
          21.687763560527134`, 0.00003833205596706941}, {21.695383427205616`, 
          0.00003799657563113775}, {21.703003293884098`, 
          0.000037663337412953556`}, {21.718243027241062`, 
          0.000037003544509196715`}, {21.74872249395499, 
          0.00003571039491599537}, {21.809681427382845`, 
          0.000033227484483233566`}, {21.864841821202962`, 
          0.00003109589946583668}}], 
         LineBox[{{21.23059708210017, 0.00006298462685161042}, {
          21.313231655449766`, 0.00005781907902333086}, {21.374230383928595`, 
          0.00005421832363050119}}], 
         LineBox[{{21.390110485969412`, 0.00005330974605286544}, {
          21.459167560172677`, 0.0000494935494194487}, {21.47440729352964, 
          0.00004868034717996624}, {21.50488676024357, 
          0.00004708465674346589}, {21.53574361715768, 
          0.000045510291060666884`}}]}, {}}, {{}, {}, {}, {}, {}}}, {}, {}}, \
{{{{}, {}, 
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1Xk8VO8XB3DbWGaGka3IUipaxcxYCp2jQlERvkWElLQoikobslRUlmZK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          "]], LineBox[CompressedData["
1:eJwVknk8lGsbxzmZLCXLEFkjpiypjHmeu1H3c0U6dHBEogW9yMkxsiShkMqx
nhaGbIU5kaa0jMqSUpqKSNlSMaIUsi+vHFTvvH9cn+u/6/P7Xt+fnneQ84Ff
JCQkosXz//2cOfE9vJcF3/StG2Kb1lJyV5ue5IyzYHO5yZsbH02oD5nSmysm
WVC/UofbnG9CJYVGrpuaYQEUxD8P1DShREYeKv4/WbD46NvHU2rGVHyWQfdO
RQJ+NJklNBquodqPlIWYmhNQNJx0O/S8AcX3Gf5qZ0FA5KjRYOZeAyp2h6Hv
HwQBQlMdS12GAWW09sIuHpuAf5ymD+ypXkVF90VZqlsTUNaTwTk0ok8ZuljR
pHYS8PVsloD/Hz3qyPrmrM4jBFRGZl57q6NNVUzs0G4/SsC0bKHc0tda1Jyg
pbApkoAgZf/B9jgtKobVxn8cTcBrZ8MQ435NKpHdUX0lnoBTjOT6JxUaVN5W
Uc/hDAIK3+96ondUneqmeR4IvEBAKVM+n7NBndJ73j3ol02A9fJUR+thNarY
rmdy90UCSsqGks77qFE3HT9JQZE477GTpvnuy6la98E1S+8SMD/NURjdq0JJ
afxZSisn4NUhc3aJjgr1a+fXDT8rxHlt6H2feulUo8cwe7KaAEtNgYnIn061
e4/ZvxUS4HP73vunscrUAOe/wZfbCDi4udfxU60itSxOsnLTNAFnVPsezVov
od4u83EwnSFAlVDrZQ7KUbw8Ya/mLAGmPq06VmflKLIiQW5+noDckE8RrSJZ
av+Y/L7KRSR83BIdwj8tQ5V5aPxk0Ung/Lx+dcMsjYoZOpZuqEqCp6NUwgo+
jbKNFK1WVSMh0immq3YfjeriFjhNa5DAsw7LcRVKUYsbGTyBPgnljXamHnmL
KHc202adOQkJN6+/lAqSpPTruO90LEhwVV3respUkhp2nQlcRpDQvWMrCL5K
UHEhlZkjG0lojI5R0PaXoPgl1MC1LST8/v0XvnLXD/x9uX3Kmh0k3F4jW11i
No/rLpfqqruQUBGe2FnxcA6nmSvckXYV35c1L5NxmsMMx5auL+4ksOkrA73C
/8VO8e5mRftJCJhTD7/V/A3zpnyb9YJJyB/pvaH7eBobwbsYy1ASiIGUlT77
pvGtVAdT1zAS5G0vKv07O4VrDImExAgSesZSApSJKdzlJr157AQJs8do+ndr
JrBa9dWS6vMk3FepaVmpPYovyejsepNOgogvrXT52AhmuKYtGs8gISo30y+6
axhbjEZ5rsohYTjgXwndoiHsvNJeJZlHgpz0lg0Xdgzi1NOjsW5lJDjI8TLN
6J8xvdl7bchdMa+ZcKCN24dztDveJ5eT4PaXGztevQ9fvVfDenifhD2rbYgJ
w0/42cC5IQMhCa3+ebww917syKJl42ckKJWcHx0Y7MHtcZHb3OtIOL7Nn2UV
3YP7NLwLUxpJkJl9Vq/v8gFLOjDdJttIsC+oC7ZZ34UTs69ILe0ggZ7hxYkJ
7sSKXzQFhu9I2M1RKkV33mOdWCn53SISgsKK5eS3vcObbrfX1nwm4cu4qJyd
9gaHq0aY/T1DglA/Qb9f2IwDWBb9J2dJYM5k5f1m1Yz3u47nR8yJ/QR3VFnV
vsZ2GQeVfH+Q8Kgg8Gh2+iuspbp7mr0YwWAy0lUbacCKLNXS9TIIKgvfF8Qp
NGCaa/MBhhwCvHshvZB4gUe5dh1KyxDceegR/iKtDj9WYVcNqCKo92sKxHFP
8T2LmdBuNQR6fj0JLc+FmL9TYNK2AkFuFc/ohrIQc7nGF2u0ETQ0SBXQ7tZi
PxXNE5mGCKzMC6yrjB/hvRYdKHU1giPPJXk6BjXYaWf6RJwRAsFsvzB27gHe
yF3iE7gWgfDyd8uFB/fxUpUFm60sBF3qjOHpvHIsaVHxYyOJIOQPfkdg8T08
4xJWvm4jAhfroZP19+7iD+nDazQ3I8jbniv/aKgMt5WV9CpSCCaXPE1lKJbh
ulbfnMVbEOwJ+S4nbSnAArpoyeRWBAe9FT6//OcWLmZmC/u3IdA69OOaxJOb
ONfFNVpkiyCg27snafsNfDr95WidPQIvQWk7O/oadqM/bM7fKf5nQ6BvREAx
tmdGJWfsQuCz7m3MfqsiDC6EdYo7AsoqXqZ11WVsnH7jTvg+BEHXpS+m0nhY
p+zPQI4nAptnSkmHaIWY3spgeO9HIP9XZ7GiQgFeUM6/4OCL4O9vov6s6Dw8
Yb7XydoPQahyesui+hz8xVlNduNBBG+k/QhPRjZ+lXY2yoAj9rH43KSzaiYW
Cn5jahxC8FHolcso5uKKFulhhWBxH17wvfb9mo55yic85g8j2C6jYOdTeQ4b
z/YHmYQjcHwdpK7ddAYLRL+f3BuBYOHsPGeXYypmPynnpkQhcDs5YOU9mYQf
l+heuX8cQXfoibn1lQnY9kxC5VAMAv2qF5fKCuPx68NjDZpxYv4tlwY7+adw
D64ZPxaPIDtKr7Jf4wQ+aLB60fUEBBMiDy3fn8fxuOxZ1a4kMf+Is8MHySgc
MTazemkqgqLIKaaJ5VEs0e7J3nQGgfoDoS3zahhOrHpmzzkn9p+Y7NlnF4oV
C8y88tIQ2FZsu2iqGYyz4jNDGrkI0AJrbobFwf0lhce1MsV99zBcYTfnj/8H
gZx6vQ==
          "]], 
         LineBox[{{21.5516237191985, 0.00032244892548881837`}, {
          21.687763560527134`, 0.0002802474135540386}, {21.695383427205616`, 
          0.0002780091964308346}, {21.703003293884098`, 
          0.00027578379719050614`}, {21.718243027241062`, 
          0.0002713712670406019}, {21.74872249395499, 
          0.00026269798785207433`}, {21.809681427382845`, 
          0.00024594829067776816`}, {21.864841821202962`, 
          0.00023146168347772813`}}], 
         LineBox[{{21.23059708210017, 0.0004397616979965142}, {
          21.313231655449766`, 0.0004070547926334169}, {21.374230383928595`, 
          0.0003840478293033749}}], 
         LineBox[{{21.390110485969412`, 0.0003782147473648788}, {
          21.459167560172677`, 0.0003535878370715436}, {21.47440729352964, 
          0.0003483125766173797}, {21.50488676024357, 
          0.00033793208290974996`}, {21.53574361715768, 
          0.0003276513257852068}}]}, 
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1nk4VV8XB3DDxZ2MmSokiVQkroRqrZSMmZI0KBlS5qEkigpliNRFyJRE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          "]], LineBox[CompressedData["
1:eJwVlHk4lWsXxjnsMpUtJGPZx5CSTPt9Hw7Ps06hOJvIWOGThpMmQxKS6EtR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          "]], 
         LineBox[{{21.5516237191985, 0.0004008631275779442}, {
          21.687763560527134`, 0.00034914994795292995`}, {21.695383427205616`,
           0.0003464032216908019}, {21.703003293884098`, 
          0.00034367180480883073`}, {21.718243027241062`, 
          0.00033825469045423043`}, {21.74872249395499, 
          0.00032760188309198225`}, {21.809681427382845`, 
          0.00030701037505189083`}, {21.864841821202962`, 
          0.0002891800437859433}}], 
         LineBox[{{21.23059708210017, 0.0005439434603875215}, {
          21.313231655449766`, 0.0005041437190119555}, {21.374230383928595`, 
          0.000476106762909552}}], 
         LineBox[{{21.390110485969412`, 0.0004689928807458927}, {
          21.459167560172677`, 0.00043893307359174903`}, {21.47440729352964, 
          0.0004324885633307656}, {21.50488676024357, 
          0.00041980143968161927`}, {21.53574361715768, 
          0.0004072284636987245}}]}, 
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVlnk4VW0Xxs3DOceYSkJIpMyOJGotQ6USUgkhZAhJUpJIIRURDg0ImaMk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          "]], LineBox[CompressedData["
1:eJwVkXk41fkfxe2mrkRc1bXFcKNIue7386X6fN4iqR/9lP2HSIQZydK1VlrG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          "]], 
         LineBox[{{21.5516237191985, 0.0004472091771234821}, {
          21.687763560527134`, 0.00039185473498271853`}, {21.695383427205616`,
           0.0003889077143588672}, {21.703003293884098`, 
          0.0003859764140517438}, {21.718243027241062`, 
          0.0003801607888580315}, {21.74872249395499, 
          0.00036871614562076815`}, {21.809681427382845`, 
          0.0003465629937988161}, {21.864841821202962`, 
          0.0003273468863972629}}], 
         LineBox[{{21.23059708210017, 0.0005991248317373637}, {
          21.313231655449766`, 0.0005570373826750388}, {21.374230383928595`, 
          0.0005273192313544259}}], 
         LineBox[{{21.390110485969412`, 0.0005197678004079373}, {
          21.459167560172677`, 0.00048780653355717975`}, {21.47440729352964, 
          0.000480943418070245}, {21.50488676024357, 
          0.00046742109436687877`}, {21.53574361715768, 
          0.0004540061244474952}}]}, {}}, {{}, {}, {}, {}, {}}}, {}, {}}, \
{{{{}, {}, 
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwV1XdcTn8UB/AQGtrrGY1Hk1RST0vlHKMQWiiRShqkSMuKQtHyKIVKKolk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          "]], LineBox[CompressedData["
1:eJwV0nk41WkbB3BZE05HnIgQWUs0OL/f4+B57l4yKby2gxLJUiiJMChKZbSI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          "]], 
         LineBox[{{21.5516237191985, 0.0013606127683876948`}, {
          21.687763560527134`, 0.0011925735895061123`}, {21.695383427205616`, 
          0.0011836074447099422`}, {21.703003293884098`, 
          0.0011746870356079584`}, {21.718243027241062`, 
          0.001156982930999907}, {21.74872249395499, 
          0.0011221181242687612`}, {21.809681427382845`, 
          0.0010545345418426538`}, {21.864841821202962`, 
          0.0009958022305336994}}], 
         LineBox[{{21.23059708210017, 0.001818755852431407}, {
          21.313231655449766`, 0.0016922405670253137`}, {21.374230383928595`, 
          0.0016027038212988345`}}], 
         LineBox[{{21.390110485969412`, 0.001579929520436274}, {
          21.459167560172677`, 0.001483438727597359}, {21.47440729352964, 
          0.0014626965908148416`}, {21.50488676024357, 
          0.0014218033048994168`}, {21.53574361715768, 
          0.001381199568346958}}]}, {}}, {{}, {}, {}}}, {}, {}}}, {InsetBox[
      TemplateBox[{
       StyleBox["\"q-independent operators\"", 18, StripOnInput -> False]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                  "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                  "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                  "]"}]}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.73, 0.9}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{
       StyleBox[
        "\"\\!\\(\\*SuperscriptBox[\\(q\\), \\(2\\)]\\) operators\"", 18, 
         StripOnInput -> False]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.65, 0.8}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{
       StyleBox[
        "\"\\!\\(\\*SuperscriptBox[\\(q\\), \\(4\\)]\\) operator\"", 18, 
         StripOnInput -> False]},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{0, Small, Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{0, Small, Small, Small}]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[1, 0, 0], Editable -> False, Selectable -> False],
                   ",", 
                  RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small", ",", "Small", ",", "Small"}], 
                    "}"}], "]"}]}], "]"}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.645, 0.7}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->0.7,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Rate [arbitrary units]\"", TraditionalForm], None}, {
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(R\\)]\\)[keV]\"", TraditionalForm],
       None}},
   FrameStyle->Directive[
     GrayLevel[0], 18],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0.1, 25}, {0., 0.3984920875635182}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{{}, {}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVyXk81AkfwHEpNjerLD1i3EeY+f3mh6J8v4raWOfKObl6UEKKHJszVM5Y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           "]], 
          Line[CompressedData["
1:eJwVkWk41Xkfxo+9DJ6TZRKpkSVhVDj/39+R7/mWFJEWx1JhmkPLlJKUbZKl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           "]], 
          
          Line[{{21.5516237191985, 0.00008827975044121133}, {
           21.687763560527134`, 0.00007688656240902432}, {21.695383427205616`,
            0.00007628263873548387}, {21.703003293884098`, 
           0.00007568220911270335}, {21.718243027241062`, 
           0.00007449178131709409}, {21.74872249395499, 
           0.00007215229841219628}, {21.809681427382845`, 
           0.00006763602526850167}, {21.864841821202962`, 
           0.00006373194375760257}}], 
          
          Line[{{21.23059708210017, 0.00011999152408346206`}, {
           21.313231655449766`, 0.00011114458273930102`}, {
           21.374230383928595`, 0.0001049252841660773}}], 
          
          Line[{{21.390110485969412`, 0.00010334867902056909`}, {
           21.459167560172677`, 0.00009669286220540911}, {21.47440729352964, 
           0.00009526731808222318}, {21.50488676024357, 
           0.00009246245883731399}, {21.53574361715768, 
           0.00008968501333347326}}]}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVz2k41AsbgHEUJ+TQIjmv7MaWMct/0OZ5JN4oJFljYjRcZCtCmuQQZQmV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           "]], 
          Line[CompressedData["
1:eJwVkGk8lPsfhscaUimkP20UpZRt5nl+yHe+0h5lzahI1k7ZxUFlqZSJNrs2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           "]], 
          
          Line[{{21.5516237191985, 0.00006712653089400643}, {
           21.687763560527134`, 0.00005802515913203726}, {21.695383427205616`,
            0.00005754431453909296}, {21.703003293884098`, 
           0.00005706641554779915}, {21.718243027241062`, 
           0.000056119405132154775`}, {21.74872249395499, 
           0.00005426019180911304}, {21.809681427382845`, 
           0.000050678281413032246`}, {21.864841821202962`, 
           0.000047589740592298196`}}], 
          
          Line[{{21.23059708210017, 0.00009274398890439671}, {
           21.313231655449766`, 0.00008555802560665129}, {21.374230383928595`,
            0.00008052292814341506}}], 
          
          Line[{{21.390110485969412`, 0.000079249004680135}, {
           21.459167560172677`, 0.00007388271576560877}, {21.47440729352964, 
           0.00007273582136799287}, {21.50488676024357, 
           0.00007048174237328245}, {21.53574361715768, 
           0.0000682529631661715}}]}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVkGk8lQkbxpWUlDVCyb5lO885z4OhyX0nKkZZUqHSQYechCzFZEskKhmZ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           "]], 
          Line[CompressedData["
1:eJwVUnk01vkXjijJSCGyVJpQSAvv9/OhXJdKmUF2yljmtbSRrCFlG1lCWbLF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           "]], 
          
          Line[{{21.5516237191985, 0.0000447159247581002}, {
           21.687763560527134`, 0.00003833205596706941}, {21.695383427205616`,
            0.00003799657563113775}, {21.703003293884098`, 
           0.000037663337412953556`}, {21.718243027241062`, 
           0.000037003544509196715`}, {21.74872249395499, 
           0.00003571039491599537}, {21.809681427382845`, 
           0.000033227484483233566`}, {21.864841821202962`, 
           0.00003109589946583668}}], 
          
          Line[{{21.23059708210017, 0.00006298462685161042}, {
           21.313231655449766`, 0.00005781907902333086}, {21.374230383928595`,
            0.00005421832363050119}}], 
          
          Line[{{21.390110485969412`, 0.00005330974605286544}, {
           21.459167560172677`, 0.0000494935494194487}, {21.47440729352964, 
           0.00004868034717996624}, {21.50488676024357, 
           0.00004708465674346589}, {21.53574361715768, 
           0.000045510291060666884`}}]}, {}}, {{}, {}, {}, {}, {}}}, {}, {}}, \
{{{{}, {}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwV1Xk8VO8XB3DbWGaGka3IUipaxcxYCp2jQlERvkWElLQoikobslRUlmZK
pSKJ7OvYZ25JWUqoJBIppSwhWyF+9/fXfb1fz+t5Xvc+53POXejhY+cpIiQk
RBUWEvr/s0NsyYKk26Vgusel55l5GIRps5vVosrhbIrC/G3Pw2GF1YbI2yF8
CB8byGNsuAQV1bpnanhP4CFj/UZYEwlUaZtu4n4VHEo+k2EqGQPJcVdKsn1f
gdLoX4VO3g04siNE14L6HiYexxlMGiaCksYLNc9L7+GvyNUA+8hEeNIjRQsT
a4HLKapnLdoTQeF07LenMy3QN4e+cirwAZTFJ94xHWkF+aC78mlEEkh2CcT0
2z8Bs86wdp/OI2jine+f0/IF1EfnWlU8S4MXx06Fd6t8hZH6X9R2RjqUrTqm
Xuz6FdZZau6KcU6H5Ef7bF2+f4XJedXmJcPpEHDDujBlrBv05GuzZJUzYcEJ
5XPGCj2g8fxYkKlDNhxl82ie2/vg81vRpw8gD/YOZScb3uiDkXKVOy5ueeCY
+diU2toHObsYwz2BebB+8V2fHPd+OCYS/s6XnweKCqFv//oMwL0DF6/aGuVD
xYhtfFTUIMw29yr6LimAcKeTiu3fhiF3mZvJoY5C2HHUV+ki5TfYlHR2vhkv
BK3QQ3N1l/yG7O+XR5QYPKjJdFUO2/cbYonGUT3gAVXIUm3l199wyz56fvE9
HkSlzF1y7vMI+Pv9CJnvUAQ3R0rYqh/HILBZ+wIrtRj2Sxbov5gcg4W3TCqt
yovBUC3LwFdlHEqFF181ayiGDxYPjKqcxiEmIsfg9XgxqNyJMPH+MA525fMt
vTaWwH3ctbGieQIWtWWLF7SWQOq1KXuXxr9w8/q1yxcGSmH8kIi91+BfuOTn
8OX4v1Kw2CRld1xmEnR6J25ski6DbpG5tpe3TIKUzm3/ByvLQDOAuaWwZhL8
HSiDtENlcNfj4Eb60ynoP/gytq2zDPrAd8Pcz1NQKzxYqfarDNaqnVqvOTsF
V2Uu91lMl0FrSxgamU7DS8XcS9bzykFpa6LJvtJpUNEPS11gUw4xhi3sirx/
ENQ9vUC2pBw6FTpY1Y3/oHnt+YOCqnLQ+d3NfDP4DzYJ8ZkOTeVQn/lb98eq
GXinpZZq0FsOVE2ZVQrpM5B+/lZuq0oFhNPNl3gnzYJ6Facp81QF8H1bqVG1
Qljn4/xSewEftjT/ttvXJoRfe+n3XiznQ/saevzaPiHMy0ifsNbnw7QIrOih
C6PZxW4e1YoPa28kW6OtMPq0XHdwPs6HklKfq7/fC6No/U++u4APm9Qj3tX0
CGPY9LIW/2o+tIQkqSb8EUb1SSftY418GLduzrRWEUHZkIZ3ml/4oN+xtj55
twiqsQeMjogJIF9EXGZntwi+bycuFG4UwHovjR2rxkRQu7JIznGLAN68NLov
Ki6Kx264HPtmL4Bh7mGdXG1RbKizm+R7CEBXu2mb1GFR7NY+/ONAkACyrO9G
lw+LImXvhFN5oQBMcnktsSJiqDPC0pYoF8ArhQaNA/JiuLuTWL/uqQD6Pwnn
KuiL4bMSkcqj9QJY7uvVeCRADIMXbz34sVsAj7nMOQtmxdCo5/POCQYBD7mR
Be9lKPidXWSQpUDAfe6X/66pU/Bz8hMrO2UCONzrdyZNKWhfrb7rkCYBgdzf
i5rPUZC6yknyHYuA01yrF1euUvCUbHwoxYgAf27SgfV3KZi2vfOplgkBB7l2
WTnlFLQ6sbbeaCMBDtx8g8hJCmZ+5YjdsyfAhkttRao4um1MO79tJwFWXI+z
E8riqPG8bcPQLgKAK/dk3xpxJO5ETol5ELCce3wzBIhjskLVkL8PAbMcpsvo
mDgKW6pHnL9EwCQnciadIoFMm8gs40gCRjlfEvcoSuCW9WFL+64S0Mu5/u01
WwJt/nA91K8T8I7z+2ianwT+6bJJbYknoIFjNcc9VAIbMB817xNQx0kqUOJI
4PX8JbmuiQQQHLs/ofkS2CErZJuVTEA6J/+C67AE+ge1WD7MJOARh7pYUVgS
fxWcsAjMJiCR4/HipawkKv2yirPOJeAGR462RlcS1fXyvfkFBMRwDmUNgiRu
35fD8OAREMmptEmxkcQCSpnZ3yICgjnHufI+kljTsi56tpSAs5w6g7pASex0
qqg5Wk7ASY5ma3CUJEoIb6tvrCDgMOeN2q8sSXxL0fY7QhCwn7P8STJfEjcp
05iPnxDgzgnxcK4nz280mWh+SsAODjO1pl8SX/cZNFCrCFgTsUCu8Z8kCmc3
+2k/J0A1SOZ8i4wUzg7bL9R/QcCM/3RPh4YUGkRp9LKqCeg61Gv3XVcK5y66
8XlRDQFV7h/4A2ZSeGGZ0FxKLQEpO14sHbOTwnqh+IQW0t7rk2ZET0jh8pOj
g7YvyfobxRykXZTC0bdvPk6QZuoEvpOLk8LA+ws8Yl4RoLDYG1QeS2FH5DOu
Sj0BE8q70heWSmFRREz4TdJtjE2Ky+qkULnZ2kLsNQEVFINg3Y9SqDLz+Mde
0glTi/oM+6XwwJRVII90yPCcHfBPCpMNqub9Je3ZM/vEQoaKTndu1uo0ELDp
08CKbRpUvJbAStpBevnbjzf/06XipPN0gS9p6dpa4d1mVDSLNpM9T3pIUOy9
z46KObkbas6SflP4qOXwXipOTTMHvEnz0jnr/fypOB66OsaW9K3EC1lnwqno
qb+5Uov02Zs+80JuUtF5MIg7SL6P69XdoRGpVJyOfDY3gzSGWP+KKaHi8d4R
FyfSiwLWON2qpWIwpct/kvx+8aPaVQltVKyZsPKNIv1jr+Lq1D4qBkp/cVMk
/dJJ9E72NBXPNlo4RJP3mW0zLFYkTUNRJarrNHnfseadPnx1GrrQsq65kPY3
rm+rWk3DzRsejOTUkfnQKzd/hTQcr9yUOE7Wb412Wu7b7TSkMsYf6pJWVYub
/9GDhnFG/TKuZP1n5MIvfvGjoWKv63AgmY+qGXeX4Rs0DPtovDuezFPq6Lbq
Pyk05Hx9Ih5H5i2y14QpVEJDltofr4vPyDy8nyfJaKPhHx4tFsl8tmU1FqxU
p+PG6x6Gi8l88x8K1Nmr6WiaFOhIlJH9dTszwhjp+Hd5d/Y2sj88wy+7WXnQ
MabHZI0V2T9DLkg7kELHyLYa36Icsj52Oid9iunormHyczSLrM8m1a6TNXQ0
etQpu5Ts3zPsP0XhvXS89jIuzfsxARR6rsdDHWlcvrkh0Zfs/6X7k7c4gzQ6
K3SquZPzwerJLQN5W2mskr+12PwuAVH+F6ihx6Sxv0ZUfCiOAKVPdvkehdK4
eX7XzbooArSyx4Q118pg59/C4vtnyLxJ9va1Wsmg4weO1sApAg55dDTHOsvg
DN96TO8EWS+l6jTh8zI4fnH+9/vkvDMMurW9i5DBVi/X8xL7yP22xg8SzRkY
nsqLV7cm96evvuK4g4F7TL8Jt1oScFVs8QlZLwbuH3wWG0nO38YS+ubgywxU
9Nrr9taUAMeFHUNuLxmoV+1D+beaAPZpTIxeKotph+cOl8kRYG71dXBbtixK
Hg6/xXwjAPrz6Tnzi2Sx3VFIjPWa/J+BEruHL4un70XPrqwTgLv+5oCgeln8
18Sok64UwJkFOUK5/bIY+bAtMTRPANnjZ+bMWTEHO3x/fLKMFsC8h3Kst6lz
kDl/6YYjFgLonTI7ufOBHIY8Cqn8kcyH5GMp0y/T5LDWbQlfOYEPbj3UUMyX
Qz8Hk1Pmt/nw7s3b6GXP5FCla8fWa9f4IEjzTJvqlkPqrH5A5wk+cHZGtCcs
lUfpSrW9N8z5YFLQuP5HDunqlLiQrgqIPuTGOC1QwICTlo4a0hVw08J26FGx
Enqbmc0NcSuDiHTp/C8p8/CBi12pfWIJnHsZcdHoiQq+S1qSN51dBE1OrUm3
eaqY/S3wUXxnIWg/6mmSb1ZHnTqlzZqj+cA26RradmIB7m0ZbO9clAfhLiV3
lY8uxLCe0/ecGTmw4+OvpqGzmohvR+R7qjLggywjo/7UIlzF4L0K//4Y2pKj
pIsvL8Yfh+KHF1JS4M05f/fH3CX4QV7l8S7vh3CWtnFnQpQWLu2oTp3PfgDJ
f463JN3TxilXyZwrlPsQePfKVMadpeiUfCwuz+YObAujyvKvL8PbTUX2TaJx
cL/uR1ZbwnKcYB6JW/uKAwnVuYP/7qzA6NXRGoaqsbBg0YeyVRkr8dLye2N1
EtcgrtLzpGfRKlQ0pj1gXboMxLxPzUk5OvifxcScm41h4FVfIOjnr0bBitsH
3ptfAHfVsiXqu3Uxs/v15dxn50DSf2t37Qdd7My2N4l4fQqGzsT0TLnqIXt8
x0FjLT/Q211Toduuh9337hWqvT8K+b9y3vftZSKvTDZi/6gX7Hd3e/3dk4k/
lTlWve1eoPxG5kWXFxObKA3Pzz/3gmDeEV7LYSYG5V5veHvTC7aeW8F95sfE
EHrCWeO1XvBDKnV7fCgTZ/49iBsJ3Q/qS+6/snrIxFkdFfc2TU+44ny1Mu0L
E1lJnpuXXPOAF7dV6+50M/FSU2JrzWkPEPmQ2XTlOxO30h9IndnvAQEO9Z+P
9DLx1ppYJgU9YP9WmVm930wcMBCiC0b2AEKMcZkwC1WGPwvzdu+BMU1uYd0C
Fur1z4bGGruDW298Sp8rC3P+LqzJNnYBx5511eJ7WJjf4UsvmucCtt1dPQv3
sjCY+59h25gzYIf2MkcvFjnUouinc51B801BRpUPC81r4iwZ2s7QXfoy914w
C79WmqdeV94FByOmymySWMg06bGOl3cEv6XODQXfWEiddlwz7ugAH/6YT6X3
sHBrn9ib/HUOsK5WVzvpJwvXpm34HL7YAaiHxINiBli4obTLwGfIHhIz8nSO
jLEwqw2IrRH28FpHMkqLwkatEo1PeoQdLNfnbbm9mI3FWz9RHYy3QwwlMSBG
i40rZEa/v1q0HcabI5MvLWWjQu11qjN9Ozw96T59YiUbE3jRosWfbMGxhJZp
x2bj4ZUu5d4XbCHc2ING38jGjUpGl6Nu28BnM0Zd4F42Bn++Mv772xYQbaIz
Ej3Z2P7Ry5FbsgW03KkOT73YeEK/WdrzyhY4HEjpEPVm44aMfmWu3hYYL5sa
vuzPRuXHtRZawdZAY/9Q5oSz8fmpL1ESWlZgoPX0YGoqG6WCv0Yt5lqCE0+Q
XZPGxplNU8Xh3pZwbmPFyM8MNr54OO+MvLklPPUoPr8yl42mPvv9C8ctYEtC
VmxeCRuDpDcPSblYgMe8O6XltWw8JX/39pCOOVyj+kk19rGxPo+hOn9sPRjt
3+7aM8BGL/FkxYtv18OXp6sLZgbZ6M0lrirnk+un+11WjbKRUbcqtdSHXO/x
zI2cZuOnBomA9n4zMHzuuNNcWh9lzrCn438hdAWte1Smo49DA9+PzKqvg6sf
VSebdPXxlCGvL+ObKRgYTm37ydTHmUiZiuRMU9BH7bwJA33MCO2p6FxnCv8D
jrK/3Q==
           "]], 
          Line[CompressedData["
1:eJwVknk8lGsbxzmZLCXLEFkjpiypjHmeu1H3c0U6dHBEogW9yMkxsiShkMqx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           "]], 
          
          Line[{{21.5516237191985, 0.00032244892548881837`}, {
           21.687763560527134`, 0.0002802474135540386}, {21.695383427205616`, 
           0.0002780091964308346}, {21.703003293884098`, 
           0.00027578379719050614`}, {21.718243027241062`, 
           0.0002713712670406019}, {21.74872249395499, 
           0.00026269798785207433`}, {21.809681427382845`, 
           0.00024594829067776816`}, {21.864841821202962`, 
           0.00023146168347772813`}}], 
          
          Line[{{21.23059708210017, 0.0004397616979965142}, {
           21.313231655449766`, 0.0004070547926334169}, {21.374230383928595`, 
           0.0003840478293033749}}], 
          
          Line[{{21.390110485969412`, 0.0003782147473648788}, {
           21.459167560172677`, 0.0003535878370715436}, {21.47440729352964, 
           0.0003483125766173797}, {21.50488676024357, 
           0.00033793208290974996`}, {21.53574361715768, 
           0.0003276513257852068}}]}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwV1nk4VV8XB3DDxZ2MmSokiVQkroRqrZSMmZI0KBlS5qEkigpliNRFyJRE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           "]], 
          Line[CompressedData["
1:eJwVlHk4lWsXxjnsMpUtJGPZx5CSTPt9Hw7Ps06hOJvIWOGThpMmQxKS6EtR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           "]], 
          
          Line[{{21.5516237191985, 0.0004008631275779442}, {
           21.687763560527134`, 0.00034914994795292995`}, {
           21.695383427205616`, 0.0003464032216908019}, {21.703003293884098`, 
           0.00034367180480883073`}, {21.718243027241062`, 
           0.00033825469045423043`}, {21.74872249395499, 
           0.00032760188309198225`}, {21.809681427382845`, 
           0.00030701037505189083`}, {21.864841821202962`, 
           0.0002891800437859433}}], 
          
          Line[{{21.23059708210017, 0.0005439434603875215}, {
           21.313231655449766`, 0.0005041437190119555}, {21.374230383928595`, 
           0.000476106762909552}}], 
          
          Line[{{21.390110485969412`, 0.0004689928807458927}, {
           21.459167560172677`, 0.00043893307359174903`}, {21.47440729352964, 
           0.0004324885633307656}, {21.50488676024357, 
           0.00041980143968161927`}, {21.53574361715768, 
           0.0004072284636987245}}]}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwVlnk4VW0Xxs3DOceYSkJIpMyOJGotQ6USUgkhZAhJUpJIIRURDg0ImaMk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           "]], 
          Line[CompressedData["
1:eJwVkXk41fkfxe2mrkRc1bXFcKNIue7386X6fN4iqR/9lP2HSIQZydK1VlrG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           "]], 
          
          Line[{{21.5516237191985, 0.0004472091771234821}, {
           21.687763560527134`, 0.00039185473498271853`}, {
           21.695383427205616`, 0.0003889077143588672}, {21.703003293884098`, 
           0.0003859764140517438}, {21.718243027241062`, 
           0.0003801607888580315}, {21.74872249395499, 
           0.00036871614562076815`}, {21.809681427382845`, 
           0.0003465629937988161}, {21.864841821202962`, 
           0.0003273468863972629}}], 
          
          Line[{{21.23059708210017, 0.0005991248317373637}, {
           21.313231655449766`, 0.0005570373826750388}, {21.374230383928595`, 
           0.0005273192313544259}}], 
          
          Line[{{21.390110485969412`, 0.0005197678004079373}, {
           21.459167560172677`, 0.00048780653355717975`}, {21.47440729352964, 
           0.000480943418070245}, {21.50488676024357, 
           0.00046742109436687877`}, {21.53574361715768, 
           0.0004540061244474952}}]}, {}}, {{}, {}, {}, {}, {}}}, {}, {}}, \
{{{{}, {}, {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[{0, Small, Small, Small}]], 
          Line[CompressedData["
1:eJwV1XdcTn8UB/AQGtrrGY1Hk1RST0vlHKMQWiiRShqkSMuKQtHyKIVKKolk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           "]], 
          Line[CompressedData["
1:eJwV0nk41WkbB3BZE05HnIgQWUs0OL/f4+B57l4yKby2gxLJUiiJMChKZbSI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           "]], 
          
          Line[{{21.5516237191985, 0.0013606127683876948`}, {
           21.687763560527134`, 0.0011925735895061123`}, {21.695383427205616`,
            0.0011836074447099422`}, {21.703003293884098`, 
           0.0011746870356079584`}, {21.718243027241062`, 
           0.001156982930999907}, {21.74872249395499, 
           0.0011221181242687612`}, {21.809681427382845`, 
           0.0010545345418426538`}, {21.864841821202962`, 
           0.0009958022305336994}}], 
          
          Line[{{21.23059708210017, 0.001818755852431407}, {
           21.313231655449766`, 0.0016922405670253137`}, {21.374230383928595`,
            0.0016027038212988345`}}], 
          Line[{{21.390110485969412`, 0.001579929520436274}, {
           21.459167560172677`, 0.001483438727597359}, {21.47440729352964, 
           0.0014626965908148416`}, {21.50488676024357, 
           0.0014218033048994168`}, {21.53574361715768, 
           0.001381199568346958}}]}, {}}, {{}, {}, {}}}, {}, {}}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> 0.7, Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
      Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Rate [arbitrary units]", None}, {
        "\!\(\*SubscriptBox[\(E\), \(R\)]\)[keV]", None}}, FrameStyle -> 
      Directive[
        GrayLevel[0], 18], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0.1, 25}, {0., 0.3984920875635182}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       Unevaluated[
        LineLegend[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[{0, Small, Small, Small}]]}, {
          Style["\!\(\*SuperscriptBox[\(q\), \(4\)]\) operator", 18]}, 
         LegendMarkers -> None, LabelStyle -> {}, 
         LegendLayout -> {"Column", {Automatic, 5}}]]]], {0.645, 0.7}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7171263152722664`*^9, 3.7171537384264216`*^9, {3.7171537709891386`*^9, 
   3.7171538496052217`*^9}, {3.717153920016759*^9, 3.717153944605629*^9}, {
   3.71715419420945*^9, 3.717154216204985*^9}, {3.717154285464737*^9, 
   3.7171545920488296`*^9}, 3.7171546532815447`*^9, 3.71716548237171*^9, 
   3.717165550084383*^9, {3.717165610538056*^9, 3.71716563561934*^9}, {
   3.717165774352954*^9, 3.7171657964608507`*^9}, 3.717165936809759*^9, 
   3.717165974873487*^9, 3.7171665126971083`*^9},
 ExpressionUUID -> "e40c2fa7-804a-425e-81be-caa4f2da6c8a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<figures/geRates.pdf\>\"", ",", "geRates"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.71716381002153*^9, 3.7171638432479343`*^9}, {
  3.7171653419888268`*^9, 3.717165346539056*^9}}]
}, Open  ]]
},
WindowSize->{960, 1016},
WindowMargins->{{-671, Automatic}, {-480, Automatic}},
Magnification:>1.05 Inherited,
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 249, 6, 34, "Input"],
Cell[CellGroupData[{
Cell[832, 30, 364, 6, 34, "Input"],
Cell[CellGroupData[{
Cell[1221, 40, 417, 10, 47, "Print"],
Cell[1641, 52, 379, 5, 64, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2069, 63, 159, 3, 47, "Subsection"],
Cell[2231, 68, 161, 4, 37, "Input"],
Cell[2395, 74, 257, 5, 34, "Input"],
Cell[2655, 81, 225, 5, 32, "Input"],
Cell[2883, 88, 266, 6, 32, "Input"],
Cell[3152, 96, 336, 8, 36, "Input"],
Cell[3491, 106, 329, 8, 59, "Input"],
Cell[3823, 116, 287, 7, 32, "Input"],
Cell[4113, 125, 1010, 28, 66, "Input"],
Cell[5126, 155, 453, 14, 65, "Input"],
Cell[5582, 171, 152, 3, 34, "Input"],
Cell[5737, 176, 758, 18, 110, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6532, 199, 162, 3, 47, "Subsection"],
Cell[6697, 204, 640, 13, 34, "Input"],
Cell[7340, 219, 1451, 36, 87, "Input"],
Cell[CellGroupData[{
Cell[8816, 259, 208, 3, 36, "Subsubsection"],
Cell[9027, 264, 3932, 114, 623, "Input"],
Cell[12962, 380, 1044, 20, 34, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14043, 405, 214, 3, 36, "Subsubsection"],
Cell[14260, 410, 2521, 73, 403, "Input"],
Cell[16784, 485, 1011, 20, 34, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17832, 510, 222, 4, 37, "Subsubsection"],
Cell[CellGroupData[{
Cell[18079, 518, 1779, 40, 87, "Input"],
Cell[19861, 560, 1443, 34, 55, "Output"]
}, Open  ]],
Cell[21319, 597, 20609, 654, 588, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41977, 1257, 165, 3, 47, "Subsection"],
Cell[CellGroupData[{
Cell[42167, 1264, 1874, 48, 91, "Input"],
Cell[44044, 1314, 55724, 1119, 404, "Output"]
}, Open  ]],
Cell[99783, 2436, 2157, 65, 172, "Input"],
Cell[CellGroupData[{
Cell[101965, 2505, 3623, 98, 204, "Input"],
Cell[105591, 2605, 156042, 2792, 462, "Output"]
}, Open  ]],
Cell[261648, 5400, 202, 5, 37, "Input"],
Cell[261853, 5407, 2354, 68, 172, "Input"],
Cell[CellGroupData[{
Cell[264232, 5479, 3794, 100, 374, "Input"],
Cell[268029, 5581, 146181, 2604, 453, "Output"]
}, Open  ]],
Cell[414225, 8188, 254, 6, 37, "Input"]
}, Open  ]]
}
]
*)



==> dmformfactor_Mod.m <==
(* ::Package:: *)

(*****************************
* dmformfactor.m
* Package written by Nikhil Anand, A. Liam Fitzpatrick, and Wick Haxton.
* 
* For documentation, see http://arxiv.org/abs/arXiv:13xx.xxxx
* 
* *)

BeginPackage["dmformfactor`"]


(*Provide GeV as a unit for the user to check dimensions.*)

GeV;
Femtometer=5.0677/GeV;
KilometerPerSecond=3.3356*10^-6;
KilogramDay=7.3634*10^55
(*********)



SetCoeffsNonrel::usage="SetCoeffsNonrel[Op,coeff,nucleon] with Op=1,...,12, 
  coeff=EFT coefficient, and nucleon=n,p,0, or 1."

SetCoeffsNucl::usage="SetCoeffsNucl[var,ell,nucleon] with var=1,...,9, 
  ell=nuclear coefficient, and nucleon=n,p,0, or 1."

SetCoeffsRel::usage="SetCoeffsRel[Op,coeff,nucleon] with Op=1,...,20,
  coeff=EFT relativistic coefficient, and nucleon=n,p,0, or 1."

ZeroCoeffs::usage="ZeroCoeffs[] resets all operator coefficients to zero."

CheckCoeffDims::usage="CheckCoeffDims[]."

SetDMmatrixLength::usage="SetDMMatrixLength[DMMatrixLength]."

SetJChi::usage="SetJChi[Jchi], where Jchi is the dark matter spin."

SetMChi::usage="SetMChi[Mchi], where Mchi is the dark matter particle mass."

SetMM::usage="SetMM[MM], where MM is a fiducial scale for the relativistic interactions."

SetM::usage="SetM[Num], where Num is the isotope mass number."

SetHALO::usage="SetHALO[HALO], where HALO=\"MB\" or \"MBcutoff\". "

SetHelm::usage="SetHelm[UseHelm], where UseHelm=True or False."

(*To come? Setb, which sets the harmonic oscillator parameter*)

StrucFunction::usage="StrucFunction[y,b,v] outputs the final structure function."

TransitionProbability::usage="TransitionProbabilty[v,q] outputs the final transition probability."

ResponseNuclear::usage="ResponseNuclear[y,i,tau1,tau2] outputs the nuclear response functions, specified 0<=i<=8 (which correspond to the eight operators and interferences in Eqn. 39) and the isospins tau1 and tau2."

FormFactor2::usage="FormFactor2[y,b,v] outputs the form factors."

DiffCrossSection::usage="DiffCrossSection[ER,v] outputs the differential cross-section."

ApproxTotalCrossSection::usage="ApproxTotalCrossSection[v] outputs the total cross-section
integrate over all recoil energies in an approximation that the nucleus harmonic 
oscillator parameter b is small, so that the Exp[-2y] term in the response functions 
can be neglected."

EventRate::usage="EventRate[NT,rhoDM,q,ve,v0] outputs the event rate."

(*EventRateInelastic::usage="EventRateInelastic[NT,rhoDM,delta,q,b,ve,v0] outputs the event rate for ...."*)

(*ReadInDMFile::usage="ReadInDMFile[DensityMatrix] reads in the density matrix from file DensityMatrix."*)

SetIsotope::usage="SetIsotope[Z,M,b, filename] reads the density matrix for
the isotope stored in filename. Z is the charge, M is the mass number, and b is
the harmonic oscillator parameter. If b is set to default (in quotes), it will
be set to \!\(\*SqrtBox[\(41.467/\((45 \*SuperscriptBox[\(M\), \(\(-1\)/3\)] - 25 \*SuperscriptBox[\(M\), \(\(-2\)/3\)])\)\)]\)femtometers. If filename is set
to default (in quotes), SetIsotope will load the default density matrix."




Begin["`Private`"]


(**************
* Section for Setting the EFT coefficients and model parameters
*)

(*By default, make all the coefficients vanish*)
cnvector=Table[0,{i,17}];
cpvector=Table[0,{i,17}];
(*and likewise for the relativisitc operator coefficients*)
dnvector=Table[0,{i,20}];
dpvector=Table[0,{i,20}];
(*and likewise for the nuclear Hamiltonian coefficients*)
ellpnucl={{0}}~Join~Table[{0,0,0},{i,2,4}];
ellnnucl={{0}}~Join~Table[{0,0,0},{i,2,4}];

(*Function to keep track of the length of the density matrix. *)

SetDMmatrixLength[x_]:=Block[{},
DMmatrixLength=x;
];
(*The user can set the dark matter spin via SetJChi[..]*)
jchi=0;
SetJChi[jx_]:=Block[{},
jchi=jx;
];
(*And likewise for the dark matter mass*)
mchi=m\[Chi];
SetMChi[mx_]:=Block[{},
mchi=mx;
];
(*And likewise for the fiducial interaction scale*)
mM=mV;
SetMM[mm_]:=Block[{},
mM=mm;
];
(*And also the numbers needed to compute the target reduced mass*)
M=A;
SetM[Num_]:=Block[{},
M=Num;
];
ZZ=Z;
SetZ[Num_]:=Block[{},
ZZ=Num;
];
bHO=HarmonicOscillatorParameter;
SetbHO[Num_]:=Block[{},
bHO=Num;
];
(*The variables mchiFORMAL and mMFORMAL are internal to the program and are 
protected so that they can never be set to any value.  This way, if the user 
changes them externally, all formulae will be updated appropriately*)
SetAttributes[mchiFORMAL,Protected];
SetAttributes[mMFORMAL,Protected];
FormalReplace:={mchiFORMAL->mchi,mMFORMAL->mM};
(*The Helm form factor for the density depends on the following parameters *)
s=Femtometer;
rHelm:=1.2 M^(1/3) Femtometer;
r0Helm:=Sqrt[(rHelm^2-5s^2)GeV^2]/GeV;
UseHelm=False;
SetHelm[bool_]:=Block[{},
UseHelm=bool;
];
MyChop[t_]:=Chop[t,10.^-99.];



(* ::Text:: *)
(*Halo options*)


(*By default, use Maxwell-Boltzmann*)
HALO="MB";
SetHALO[halomodel_]:=Block[{},
HALO=halomodel;
];


(* ::Text:: *)
(*Default Density Matrices*)


(*Library of default density matrices*)
sdF[1]={sdF00x0101=4.0000000,0,0,0,1,0,1};
sdF[2]={sdF00x1111=4.0000000,0,0,1,1,1,1};
sdF[3]={sdF00x1313=5.6568542,0,0,1,3,1,3};
sdF[4]={sdF00x2121=1.2252593,0,0,2,1,2,1};
sdF[5]={sdF00x2323=0.2036611,0,0,2,3,2,3};
sdF[6]={sdF00x2525=0.8583583,0,0,2,5,2,5};
sdF[7]={sdF01x2121=0.3698483,0,1,2,1,2,1};
sdF[8]={sdF01x2323=0.0479437,0,1,2,3,2,3};
sdF[9]={sdF01x2525=0.3246722,0,1,2,5,2,5};
sdF[10]={sdF10x2121=0.4451426,1,0,2,1,2,1};
sdF[11]={sdF10x2321=-0.0119775,1,0,2,3,2,1};
sdF[12]={sdF10x2123=0.0119775,1,0,2,1,2,3};
sdF[13]={sdF10x2323=-0.0542883,1,0,2,3,2,3};
sdF[14]={sdF10x2523=-0.1217257,1,0,2,5,2,3};
sdF[15]={sdF10x2325=0.1217257,1,0,2,3,2,5};
sdF[16]={sdF10x2525=0.1228063,1,0,2,5,2,5};
sdF[17]={sdF11x2121=-0.4078034,1,1,2,1,2,1};
sdF[18]={sdF11x2321=-0.0127852,1,1,2,3,2,1};
sdF[19]={sdF11x2123=0.0127852,1,1,2,1,2,3};
sdF[20]={sdF11x2323=0.0120967,1,1,2,3,2,3};
sdF[21]={sdF11x2523=0.1054748,1,1,2,5,2,3};
sdF[22]={sdF11x2325=-0.1054748,1,1,2,3,2,5};
sdF[23]={sdF11x2525=-0.2411054,1,1,2,5,2,5};
sdFlength=23;

sdSi28[1]={sdSi2800x0101=2.,0,0,0,1,0,1};
sdSi28[2]={sdSi2800x1111=2.,0,0,1,1,1,1};
sdSi28[3]={sdSi2800x1313=2.82843,0,0,1,3,1,3};
sdSi28[4]={sdSi2800x2121=0.7038300,0,0,2,1,2,1};
sdSi28[5]={sdSi2800x2323=0.4757098,0,0,2,3,2,3};
sdSi28[6]={sdSi2800x2525=2.6691689,0,0,2,5,2,5};
sdSi28length=6;

sdSi29[1]={sdSi2800x0101=4.,0,0,0,1,0,1};
sdSi29[2]={sdSi2800x1111=4.,0,0,1,1,1,1};
sdSi29[3]={sdSi2800x1313=5.65685,0,0,1,3,1,3};
sdSi29[4]={sdSi2900x2121=1.6791266,0,0,2,1,2,1};
sdSi29[5]={sdSi2900x2323=0.8589358,0,0,2,3,2,3};
sdSi29[6]={sdSi2900x2525=5.8344745,0,0,2,5,2,5};
sdSi29[7]={sdSi2901x2121=0.5065078,0,1,2,1,2,1};
sdSi29[8]={sdSi2901x2323=0.1242974,0,1,2,3,2,3};
sdSi29[9]={sdSi2901x2525=0.1833635,0,1,2,5,2,5};
sdSi29[10]={sdSi2910x2121=0.5720814,1,0,2,1,2,1};
sdSi29[11]={sdSi2910x2321=0.0249074,1,0,2,3,2,1};
sdSi29[12]={sdSi2910x2123=-0.0249074,1,0,2,1,2,3};
sdSi29[13]={sdSi2910x2323=-0.0803281,1,0,2,3,2,3};
sdSi29[14]={sdSi2910x2523=0.1966218,1,0,2,5,2,3};
sdSi29[15]={sdSi2910x2325=-0.1966218,1,0,2,3,2,5};
sdSi29[16]={sdSi2910x2525=0.1152554,1,0,2,5,2,5};
sdSi29[17]={sdSi2911x2121=0.5528034,1,1,2,1,2,1};
sdSi29[18]={sdSi2911x2321=0.0142132,1,1,2,3,2,1};
sdSi29[19]={sdSi2911x2123=-0.0142132,1,1,2,1,2,3};
sdSi29[20]={sdSi2911x2323=-0.0875390,1,1,2,3,2,3};
sdSi29[21]={sdSi2911x2523=0.1856207,1,1,2,5,2,3};
sdSi29[22]={sdSi2911x2325=-0.1856207,1,1,2,3,2,5};
sdSi29[23]={sdSi2911x2525=0.1110496,1,1,2,5,2,5};
sdSi29length=23;

sdSi30[1]={sdSi2800x0101=3.4641,0,0,0,1,0,1};
sdSi30[2]={sdSi2800x1111=3.4641,0,0,1,1,1,1};
sdSi30[3]={sdSi2800x1313=4.89898,0,0,1,3,1,3};
sdSi30[4]={sdSi3000x2121=1.6386966,0,0,2,1,2,1};
sdSi30[5]={sdSi3000x2323=1.0012031,0,0,2,3,2,3};
sdSi30[6]={sdSi3000x2525=5.2361869,0,0,2,5,2,5};
sdSi30[7]={sdSi3001x2121=0.5920034,0,1,2,1,2,1};
sdSi30[8]={sdSi3001x2323=0.3893739,0,1,2,3,2,3};
sdSi30[9]={sdSi3001x2525=0.1567129,0,1,2,5,2,5};
sdSi30length=9;

sdgI[1]={sdgI00x0101=22.9782505,0,0,0,1,0,1};
sdgI[2]={sdgI00x1111=22.9782505,0,0,1,1,1,1};
sdgI[3]={sdgI00x1313=32.4961536,0,0,1,3,1,3};
sdgI[4]={sdgI00x2121=22.9782505,0,0,2,1,2,1};
sdgI[5]={sdgI00x2323=32.4961536,0,0,2,3,2,3};
sdgI[6]={sdgI00x2525=39.7994974,0,0,2,5,2,5};
sdgI[7]={sdgI00x3131=22.9782505,0,0,3,1,3,1};
sdgI[8]={sdgI00x3333=32.4961536,0,0,3,3,3,3};
sdgI[9]={sdgI00x3535=39.7994974,0,0,3,5,3,5};
sdgI[10]={sdgI00x3737=45.9565011,0,0,3,7,3,7};
sdgI[11]={sdgI00x4141=12.2143316,0,0,4,1,4,1};
sdgI[12]={sdgI00x4343=17.2413539,0,0,4,3,4,3};
sdgI[13]={sdgI00x4545=27.6852741,0,0,4,5,4,5};
sdgI[14]={sdgI00x4747=23.7869625,0,0,4,7,4,7};
sdgI[15]={sdgI00x4949=51.3809303,0,0,4,9,4,9};
sdgI[16]={sdgI00x511511=9.3807897,0,0,5,11,5,11};
sdgI[17]={sdgI01x4141=6.5035815,0,1,4,1,4,1};
sdgI[18]={sdgI01x4343=9.2169838,0,1,4,3,4,3};
sdgI[19]={sdgI01x4545=7.3193388,0,1,4,5,4,5};
sdgI[20]={sdgI01x4747=13.3948955,0,1,4,7,4,7};
sdgI[21]={sdgI01x511511=5.6680417,0,1,5,11,5,11};
sdgI[22]={sdgI10x4141=0.0237469,1,0,4,1,4,1};
sdgI[23]={sdgI10x4341=-0.0894454,1,0,4,3,4,1};
sdgI[24]={sdgI10x4143=0.0894454,1,0,4,1,4,3};
sdgI[25]={sdgI10x4343=0.1124782,1,0,4,3,4,3};
sdgI[26]={sdgI10x4543=0.1683758,1,0,4,5,4,3};
sdgI[27]={sdgI10x4345=-0.1683758,1,0,4,3,4,5};
sdgI[28]={sdgI10x4545=2.2032630,1,0,4,5,4,5};
sdgI[29]={sdgI10x4745=0.1716681,1,0,4,7,4,5};
sdgI[30]={sdgI10x4547=-0.1716681,1,0,4,5,4,7};
sdgI[31]={sdgI10x4747=0.0601998,1,0,4,7,4,7};
sdgI[32]={sdgI10x511511=0.3344252,1,0,5,11,5,11};
sdgI[33]={sdgI11x4141=-0.0143481,1,1,4,1,4,1};
sdgI[34]={sdgI11x4341=0.0540445,1,1,4,3,4,1};
sdgI[35]={sdgI11x4143=-0.0540445,1,1,4,1,4,3};
sdgI[36]={sdgI11x4343=-0.0679603,1,1,4,3,4,3};
sdgI[37]={sdgI11x4543=-0.1017357,1,1,4,5,4,3};
sdgI[38]={sdgI11x4345=0.1017357,1,1,4,3,4,5};
sdgI[39]={sdgI11x4545=-1.3312444,1,1,4,5,4,5};
sdgI[40]={sdgI11x4745=-0.1037250,1,1,4,7,4,5};
sdgI[41]={sdgI11x4547=0.1037250,1,1,4,5,4,7};
sdgI[42]={sdgI11x4747=-0.0363690,1,1,4,7,4,7};
sdgI[43]={sdgI11x511511=0.2020650,1,1,5,11,5,11};
sdgI[44]={sdgI20x4341=-0.0367672,2,0,4,3,4,1};
sdgI[45]={sdgI20x4541=0.0331361,2,0,4,5,4,1};
sdgI[46]={sdgI20x4143=0.0367672,2,0,4,1,4,3};
sdgI[47]={sdgI20x4343=0.0016208,2,0,4,3,4,3};
sdgI[48]={sdgI20x4543=0.3246385,2,0,4,5,4,3};
sdgI[49]={sdgI20x4743=0.0094186,2,0,4,7,4,3};
sdgI[50]={sdgI20x4145=0.0331361,2,0,4,1,4,5};
sdgI[51]={sdgI20x4345=-0.3246385,2,0,4,3,4,5};
sdgI[52]={sdgI20x4545=0.4757186,2,0,4,5,4,5};
sdgI[53]={sdgI20x4745=0.0257897,2,0,4,7,4,5};
sdgI[54]={sdgI20x4347=0.0094186,2,0,4,3,4,7};
sdgI[55]={sdgI20x4547=-0.0257897,2,0,4,5,4,7};
sdgI[56]={sdgI20x4747=0.0655241,2,0,4,7,4,7};
sdgI[57]={sdgI20x511511=0.0840819,2,0,5,11,5,11};
sdgI[58]={sdgI21x4341=0.0222154,2,1,4,3,4,1};
sdgI[59]={sdgI21x4541=-0.0200214,2,1,4,5,4,1};
sdgI[60]={sdgI21x4143=-0.0222154,2,1,4,1,4,3};
sdgI[61]={sdgI21x4343=-0.0009804,2,1,4,3,4,3};
sdgI[62]={sdgI21x4543=-0.1961524,2,1,4,5,4,3};
sdgI[63]={sdgI21x4743=-0.0056909,2,1,4,7,4,3};
sdgI[64]={sdgI21x4145=-0.0200214,2,1,4,1,4,5};
sdgI[65]={sdgI21x4345=0.1961524,2,1,4,3,4,5};
sdgI[66]={sdgI21x4545=-0.2874359,2,1,4,5,4,5};
sdgI[67]={sdgI21x4745=-0.0155826,2,1,4,7,4,5};
sdgI[68]={sdgI21x4347=-0.0056909,2,1,4,3,4,7};
sdgI[69]={sdgI21x4547=0.0155826,2,1,4,5,4,7};
sdgI[70]={sdgI21x4747=-0.0395901,2,1,4,7,4,7};
sdgI[71]={sdgI21x511511=0.0508037,2,1,5,11,5,11};
sdgI[72]={sdgI30x4541=-0.0619387,3,0,4,5,4,1};
sdgI[73]={sdgI30x4741=-0.0134526,3,0,4,7,4,1};
sdgI[74]={sdgI30x4343=-0.1709088,3,0,4,3,4,3};
sdgI[75]={sdgI30x4543=0.0448811,3,0,4,5,4,3};
sdgI[76]={sdgI30x4743=0.0183765,3,0,4,7,4,3};
sdgI[77]={sdgI30x4145=-0.0619387,3,0,4,1,4,5};
sdgI[78]={sdgI30x4345=-0.0448811,3,0,4,3,4,5};
sdgI[79]={sdgI30x4545=2.5543096,3,0,4,5,4,5};
sdgI[80]={sdgI30x4745=-0.1067677,3,0,4,7,4,5};
sdgI[81]={sdgI30x4147=0.0134526,3,0,4,1,4,7};
sdgI[82]={sdgI30x4347=0.0183765,3,0,4,3,4,7};
sdgI[83]={sdgI30x4547=0.1067677,3,0,4,5,4,7};
sdgI[84]={sdgI30x4747=-0.0290251,3,0,4,7,4,7};
sdgI[85]={sdgI30x511511=0.1036858,3,0,5,11,5,11};
sdgI[86]={sdgI31x4541=0.0374245,3,1,4,5,4,1};
sdgI[87]={sdgI31x4741=0.0081283,3,1,4,7,4,1};
sdgI[88]={sdgI31x4343=0.1032660,3,1,4,3,4,3};
sdgI[89]={sdgI31x4543=-0.0271179,3,1,4,5,4,3};
sdgI[90]={sdgI31x4743=-0.0111034,3,1,4,7,4,3};
sdgI[91]={sdgI31x4145=0.0374245,3,1,4,1,4,5};
sdgI[92]={sdgI31x4345=0.0271179,3,1,4,3,4,5};
sdgI[93]={sdgI31x4545=-1.5433611,3,1,4,5,4,5};
sdgI[94]={sdgI31x4745=0.0645109,3,1,4,7,4,5};
sdgI[95]={sdgI31x4147=-0.0081283,3,1,4,1,4,7};
sdgI[96]={sdgI31x4347=-0.0111034,3,1,4,3,4,7};
sdgI[97]={sdgI31x4547=-0.0645109,3,1,4,5,4,7};
sdgI[98]={sdgI31x4747=0.0175367,3,1,4,7,4,7};
sdgI[99]={sdgI31x511511=0.0626488,3,1,5,11,5,11};
sdgI[100]={sdgI40x4741=0.1385490,4,0,4,7,4,1};
sdgI[101]={sdgI40x4543=-0.4515199,4,0,4,5,4,3};
sdgI[102]={sdgI40x4743=-0.0719338,4,0,4,7,4,3};
sdgI[103]={sdgI40x4345=0.4515199,4,0,4,3,4,5};
sdgI[104]={sdgI40x4545=0.4072144,4,0,4,5,4,5};
sdgI[105]={sdgI40x4745=0.2055684,4,0,4,7,4,5};
sdgI[106]={sdgI40x4147=-0.1385490,4,0,4,1,4,7};
sdgI[107]={sdgI40x4347=-0.0719338,4,0,4,3,4,7};
sdgI[108]={sdgI40x4547=-0.2055684,4,0,4,5,4,7};
sdgI[109]={sdgI40x4747=-0.0768913,4,0,4,7,4,7};
sdgI[110]={sdgI40x511511=-0.7408876,4,0,5,11,5,11};
sdgI[111]={sdgI41x4741=-0.0837138,4,1,4,7,4,1};
sdgI[112]={sdgI41x4543=0.2728165,4,1,4,5,4,3};
sdgI[113]={sdgI41x4743=0.0434637,4,1,4,7,4,3};
sdgI[114]={sdgI41x4345=-0.2728165,4,1,4,3,4,5};
sdgI[115]={sdgI41x4545=-0.2460467,4,1,4,5,4,5};
sdgI[116]={sdgI41x4745=-0.1242081,4,1,4,7,4,5};
sdgI[117]={sdgI41x4147=0.0837138,4,1,4,1,4,7};
sdgI[118]={sdgI41x4347=0.0434637,4,1,4,3,4,7};
sdgI[119]={sdgI41x4547=0.1242081,4,1,4,5,4,7};
sdgI[120]={sdgI41x4747=0.0464610,4,1,4,7,4,7};
sdgI[121]={sdgI41x511511=-0.4476574,4,1,5,11,5,11};
sdgI[122]={sdgI50x4743=-0.0157470,5,0,4,7,4,3};
sdgI[123]={sdgI50x4545=2.1534283,5,0,4,5,4,5};
sdgI[124]={sdgI50x4745=-0.0039983,5,0,4,7,4,5};
sdgI[125]={sdgI50x4347=-0.0157470,5,0,4,3,4,7};
sdgI[126]={sdgI50x4547=0.0039983,5,0,4,5,4,7};
sdgI[127]={sdgI50x4747=-0.0466446,5,0,4,7,4,7};
sdgI[128]={sdgI50x511511=0.1435908,5,0,5,11,5,11};
sdgI[129]={sdgI51x4743=0.0095146,5,1,4,7,4,3};
sdgI[130]={sdgI51x4545=-1.3011404,5,1,4,5,4,5};
sdgI[131]={sdgI51x4745=0.0024158,5,1,4,7,4,5};
sdgI[132]={sdgI51x4347=0.0095146,5,1,4,3,4,7};
sdgI[133]={sdgI51x4547=-0.0024158,5,1,4,5,4,7};
sdgI[134]={sdgI51x4747=0.0281839,5,1,4,7,4,7};
sdgI[135]={sdgI51x511511=0.0867601,5,1,5,11,5,11};
sdgIlength=135;

pfGe70[1]={pfGe00x0101=5.291502,0,0,0,1,0,1};
pfGe70[2]={pfGe00x1111=5.291502,0,0,1,1,1,1};
pfGe70[3]={pfGe00x1313=7.483314,0,0,1,3,1,3};
pfGe70[4]={pfGe00x2121=5.291502,0,0,2,1,2,1};
pfGe70[5]={pfGe00x2323=7.483314,0,0,2,3,2,3};
pfGe70[6]={pfGe00x2525=9.165151,0,0,2,5,2,5};
pfGe70[7]={pfGe00x3131=2.5701432,0,0,3,1,3,1};
pfGe70[8]={pfGe00x3333=4.4035658,0,0,3,3,3,3};
pfGe70[9]={pfGe00x3535=4.5331907,0,0,3,5,3,5};
pfGe70[10]={pfGe00x3737=10.58300,0,0,3,7,3,7};
pfGe70[11]={pfGe00x4949=0.8274453,0,0,4,9,4,9};
pfGe70[12]={pfGe01x3131=0.3360468,0,1,3,1,3,1};
pfGe70[13]={pfGe01x3333=0.9629148,0,1,3,3,3,3};
pfGe70[14]={pfGe01x3535=1.4160823,0,1,3,5,3,5};
pfGe70[15]={pfGe01x4949=0.5058569,0,1,4,9,4,9};
pfGe70length=15;

pfGe72[1]={pfGe00x0101=6.000000,0,0,0,1,0,1};
pfGe72[2]={pfGe00x1111=6.000000,0,0,1,1,1,1};
pfGe72[3]={pfGe00x1313=8.485281,0,0,1,3,1,3};
pfGe72[4]={pfGe00x2121=6.000000,0,0,2,1,2,1};
pfGe72[5]={pfGe00x2323=8.485281,0,0,2,3,2,3};
pfGe72[6]={pfGe00x2525=10.39230,0,0,2,5,2,5};
pfGe72[7]={pfGe00x3131=3.5592558,0,0,3,1,3,1};
pfGe72[8]={pfGe00x3333=7.2327270,0,0,3,3,3,3};
pfGe72[9]={pfGe00x3535=5.4209780,0,0,3,5,3,5};
pfGe72[10]={pfGe00x3737=12.00000,0,0,3,7,3,7};
pfGe72[11]={pfGe00x4949=0.3664625,0,0,4,9,4,9};
pfGe72[12]={pfGe01x3131=1.4485508,0,1,3,1,3,1};
pfGe72[13]={pfGe01x3333=0.6166944,0,1,3,3,3,3};
pfGe72[14]={pfGe01x3535=2.9687550,0,1,3,5,3,5};
pfGe72[15]={pfGe01x4949=0.1259596,0,1,4,9,4,9};
pfGe72length=15;

pfGe73[1]={pfGe00x0101=20.00000,0,0,0,1,0,1};
pfGe73[2]={pfGe00x1111=20.00000,0,0,1,1,1,1};
pfGe73[3]={pfGe00x1313=28.28427,0,0,1,3,1,3};
pfGe73[4]={pfGe00x2121=20.00000,0,0,2,1,2,1};
pfGe73[5]={pfGe00x2323=28.28427,0,0,2,3,2,3};
pfGe73[6]={pfGe00x2525=34.64101,0,0,2,5,2,5};
pfGe73[7]={pfGe00x3131=12.4173870,0,0,3,1,3,1};
pfGe73[8]={pfGe00x3333=21.5749149,0,0,3,3,3,3};
pfGe73[9]={pfGe00x3535=19.4369812,0,0,3,5,3,5};
pfGe73[10]={pfGe00x3737=40.00000,0,0,3,7,3,7};
pfGe73[11]={pfGe00x4949=3.7456708,0,0,4,9,4,9};
pfGe73[12]={pfGe01x3131=4.1355395,0,1,3,1,3,1};
pfGe73[13]={pfGe01x3333=3.5267536,0,1,3,3,3,3};
pfGe73[14]={pfGe01x3535=8.6396446,0,1,3,5,3,5};
pfGe73[15]={pfGe01x4949=2.0663068,0,1,4,9,4,9};
pfGe73[16]={pfGe10x3131=0.0224806,1,0,3,1,3,1};
pfGe73[17]={pfGe10x3331=0.0169551,1,0,3,3,3,1};
pfGe73[18]={pfGe10x3133=-0.0169551,1,0,3,1,3,3};
pfGe73[19]={pfGe10x3333=0.1571694,1,0,3,3,3,3};
pfGe73[20]={pfGe10x3533=0.0053792,1,0,3,5,3,3};
pfGe73[21]={pfGe10x3335=-0.0053792,1,0,3,3,3,5};
pfGe73[22]={pfGe10x3535=0.1165488,1,0,3,5,3,5};
pfGe73[23]={pfGe10x4949=2.1414728,1,0,4,9,4,9};
pfGe73[24]={pfGe11x3131=-0.0163453,1,1,3,1,3,1};
pfGe73[25]={pfGe11x3331=-0.0088582,1,1,3,3,3,1};
pfGe73[26]={pfGe11x3133=0.0088582,1,1,3,1,3,3};
pfGe73[27]={pfGe11x3333=-0.0709766,1,1,3,3,3,3};
pfGe73[28]={pfGe11x3533=-0.0109537,1,1,3,5,3,3};
pfGe73[29]={pfGe11x3335=0.0109537,1,1,3,3,3,5};
pfGe73[30]={pfGe11x3535=-0.0443756,1,1,3,5,3,5};
pfGe73[31]={pfGe11x4949=1.3447058,1,1,4,9,4,9};
pfGe73[32]={pfGe20x3331=0.9937153,2,0,3,3,3,1};
pfGe73[33]={pfGe20x3531=0.4791123,2,0,3,5,3,1};
pfGe73[34]={pfGe20x3133=-0.9937153,2,0,3,1,3,3};
pfGe73[35]={pfGe20x3333=0.7912950,2,0,3,3,3,3};
pfGe73[36]={pfGe20x3533=-0.3084388,2,0,3,5,3,3};
pfGe73[37]={pfGe20x3135=0.4791123,2,0,3,1,3,5};
pfGe73[38]={pfGe20x3335=0.3084388,2,0,3,3,3,5};
pfGe73[39]={pfGe20x3535=0.9502520,2,0,3,5,3,5};
pfGe73[40]={pfGe20x4949=1.7906727,2,0,4,9,4,9};
pfGe73[41]={pfGe21x3331=-0.5251137,2,1,3,3,3,1};
pfGe73[42]={pfGe21x3531=-0.1589314,2,1,3,5,3,1};
pfGe73[43]={pfGe21x3133=0.5251137,2,1,3,1,3,3};
pfGe73[44]={pfGe21x3333=-0.4086682,2,1,3,3,3,3};
pfGe73[45]={pfGe21x3533=0.1220642,2,1,3,5,3,3};
pfGe73[46]={pfGe21x3135=-0.1589314,2,1,3,1,3,5};
pfGe73[47]={pfGe21x3335=-0.1220642,2,1,3,3,3,5};
pfGe73[48]={pfGe21x3535=-0.4476262,2,1,3,5,3,5};
pfGe73[49]={pfGe21x4949=1.1154441,2,1,4,9,4,9};
pfGe73[50]={pfGe30x3531=0.0106724,3,0,3,5,3,1};
pfGe73[51]={pfGe30x3333=-0.0092243,3,0,3,3,3,3};
pfGe73[52]={pfGe30x3533=-0.0063204,3,0,3,5,3,3};
pfGe73[53]={pfGe30x3135=0.0106724,3,0,3,1,3,5};
pfGe73[54]={pfGe30x3335=0.0063204,3,0,3,3,3,5};
pfGe73[55]={pfGe30x3535=0.0843433,3,0,3,5,3,5};
pfGe73[56]={pfGe30x4949=1.8186721,3,0,4,9,4,9};
pfGe73[57]={pfGe31x3531=-0.0093953,3,1,3,5,3,1};
pfGe73[58]={pfGe31x3333=0.0144374,3,1,3,3,3,3};
pfGe73[59]={pfGe31x3533=0.0036504,3,1,3,5,3,3};
pfGe73[60]={pfGe31x3135=-0.0093953,3,1,3,1,3,5};
pfGe73[61]={pfGe31x3335=-0.0036504,3,1,3,3,3,5};
pfGe73[62]={pfGe31x3535=-0.0575719,3,1,3,5,3,5};
pfGe73[63]={pfGe31x4949=1.1527181,3,1,4,9,4,9};
pfGe73[64]={pfGe40x3533=-0.3054407,4,0,3,5,3,3};
pfGe73[65]={pfGe40x3335=0.3054407,4,0,3,3,3,5};
pfGe73[66]={pfGe40x3535=0.1956187,4,0,3,5,3,5};
pfGe73[67]={pfGe40x4949=1.4346717,4,0,4,9,4,9};
pfGe73[68]={pfGe41x3533=0.1603219,4,1,3,5,3,3};
pfGe73[69]={pfGe41x3335=-0.1603219,4,1,3,3,3,5};
pfGe73[70]={pfGe41x3535=-0.1069728,4,1,3,5,3,5};
pfGe73[71]={pfGe41x4949=0.9149673,4,1,4,9,4,9};
pfGe73[72]={pfGe50x3535=0.0239712,5,0,3,5,3,5};
pfGe73[73]={pfGe50x4949=1.5819857,5,0,4,9,4,9};
pfGe73[74]={pfGe51x3535=-0.0229403,5,1,3,5,3,5};
pfGe73[75]={pfGe51x4949=1.0073045,5,1,4,9,4,9};
pfGe73[76]={pfGe60x4949=1.3630590,6,0,4,9,4,9};
pfGe73[77]={pfGe61x4949=0.8746149,6,1,4,9,4,9};
pfGe73[78]={pfGe70x4949=1.5237149,7,0,4,9,4,9};
pfGe73[79]={pfGe71x4949=0.9716610,7,1,4,9,4,9};
pfGe73[80]={pfGe80x4949=1.3834725,8,0,4,9,4,9};
pfGe73[81]={pfGe81x4949=0.8862418,8,1,4,9,4,9};
pfGe73[82]={pfGe90x4949=1.9384257,9,0,4,9,4,9};
pfGe73[83]={pfGe91x4949=1.2358058,9,1,4,9,4,9};
pfGe73length=83;

pfGe74[1]={pfGe00x0101=6.633249,0,0,0,1,0,1};
pfGe74[2]={pfGe00x1111=6.633249,0,0,1,1,1,1};
pfGe74[3]={pfGe00x1313=9.380831,0,0,1,3,1,3};
pfGe74[4]={pfGe00x2121=6.633249,0,0,2,1,2,1};
pfGe74[5]={pfGe00x2323=9.380831,0,0,2,3,2,3};
pfGe74[6]={pfGe00x2525=11.48912,0,0,2,5,2,5};
pfGe74[7]={pfGe00x3131=4.1213665,0,0,3,1,3,1};
pfGe74[8]={pfGe00x3333=6.2867717,0,0,3,3,3,3};
pfGe74[9]={pfGe00x3535=6.9126963,0,0,3,5,3,5};
pfGe74[10]={pfGe00x3737=13.26649,0,0,3,7,3,7};
pfGe74[11]={pfGe00x4949=2.1649847,0,0,4,9,4,9};
pfGe74[12]={pfGe01x3131=1.1887984,0,1,3,1,3,1};
pfGe74[13]={pfGe01x3333=1.6090327,0,1,3,3,3,3};
pfGe74[14]={pfGe01x3535=2.3665826,0,1,3,5,3,5};
pfGe74[15]={pfGe01x4949=1.3026152,0,1,4,9,4,9};
pfGe74length=15;

pfGe76[1]={pfGe00x0101=7.211102,0,0,0,1,0,1};
pfGe76[2]={pfGe00x1111=7.211102,0,0,1,1,1,1};
pfGe76[3]={pfGe00x1313=10.19803,0,0,1,3,1,3};
pfGe76[4]={pfGe00x2121=7.211102,0,0,2,1,2,1};
pfGe76[5]={pfGe00x2323=10.19803,0,0,2,3,2,3};
pfGe76[6]={pfGe00x2525=12.48999,0,0,2,5,2,5};
pfGe76[7]={pfGe00x3131=4.4121060,0,0,3,1,3,1};
pfGe76[8]={pfGe00x3333=6.4540329,0,0,3,3,3,3};
pfGe76[9]={pfGe00x3535=7.8256316,0,0,3,5,3,5};
pfGe76[10]={pfGe00x3737=14.42220,0,0,3,7,3,7};
pfGe76[11]={pfGe00x4949=3.9898245,0,0,4,9,4,9};
pfGe76[12]={pfGe01x3131=1.2103980,0,1,3,1,3,1};
pfGe76[13]={pfGe01x3333=1.8588700,0,1,3,3,3,3};
pfGe76[14]={pfGe01x3535=2.4187805,0,1,3,5,3,5};
pfGe76[15]={pfGe01x4949=2.4333946,0,1,4,9,4,9};
pfGe76length=15;

sdNa[1]={sdNa00x0101=5.6568542,0,0,0,1,0,1};
sdNa[2]={sdNa00x1111=5.6568542,0,0,1,1,1,1};
sdNa[3]={sdNa00x1313=8.0000000,0,0,1,3,1,3};
sdNa[4]={sdNa00x2121=1.2899591,0,0,2,1,2,1};
sdNa[5]={sdNa00x2323=0.7714725,0,0,2,3,2,3};
sdNa[6]={sdNa00x2525=4.3408126,0,0,2,5,2,5};
sdNa[7]={sdNa01x2121=-0.0364236,0,1,2,1,2,1};
sdNa[8]={sdNa01x2323=0.2040327,0,1,2,3,2,3};
sdNa[9]={sdNa01x2525=0.6709343,0,1,2,5,2,5};
sdNa[10]={sdNa10x2121=-0.1075534,1,0,2,1,2,1};
sdNa[11]={sdNa10x2321=-0.0171936,1,0,2,3,2,1};
sdNa[12]={sdNa10x2123=0.0171936,1,0,2,1,2,3};
sdNa[13]={sdNa10x2323=0.1014424,1,0,2,3,2,3};
sdNa[14]={sdNa10x2523=-0.0577659,1,0,2,5,2,3};
sdNa[15]={sdNa10x2325=0.0577659,1,0,2,3,2,5};
sdNa[16]={sdNa10x2525=0.4984805,1,0,2,5,2,5};
sdNa[17]={sdNa11x2121=0.0969449,1,1,2,1,2,1};
sdNa[18]={sdNa11x2321=0.0724723,1,1,2,3,2,1};
sdNa[19]={sdNa11x2123=-0.0724723,1,1,2,1,2,3};
sdNa[20]={sdNa11x2323=-0.0308415,1,1,2,3,2,3};
sdNa[21]={sdNa11x2523=0.0994210,1,1,2,5,2,3};
sdNa[22]={sdNa11x2325=-0.0994210,1,1,2,3,2,5};
sdNa[23]={sdNa11x2525=-0.2917088,1,1,2,5,2,5};
sdNa[24]={sdNa20x2321=0.1636153,2,0,2,3,2,1};
sdNa[25]={sdNa20x2521=-0.5865685,2,0,2,5,2,1};
sdNa[26]={sdNa20x2123=-0.1636153,2,0,2,1,2,3};
sdNa[27]={sdNa20x2323=-0.0314851,2,0,2,3,2,3};
sdNa[28]={sdNa20x2523=-0.2891304,2,0,2,5,2,3};
sdNa[29]={sdNa20x2125=-0.5865685,2,0,2,1,2,5};
sdNa[30]={sdNa20x2325=0.2891304,2,0,2,3,2,5};
sdNa[31]={sdNa20x2525=-0.5494576,2,0,2,5,2,5};
sdNa[32]={sdNa21x2321=0.0462096,2,1,2,3,2,1};
sdNa[33]={sdNa21x2521=0.0988956,2,1,2,5,2,1};
sdNa[34]={sdNa21x2123=-0.0462096,2,1,2,1,2,3};
sdNa[35]={sdNa21x2323=0.0149520,2,1,2,3,2,3};
sdNa[36]={sdNa21x2523=-0.0731602,2,1,2,5,2,3};
sdNa[37]={sdNa21x2125=0.0988956,2,1,2,1,2,5};
sdNa[38]={sdNa21x2325=0.0731602,2,1,2,3,2,5};
sdNa[39]={sdNa21x2525=-0.1166088,2,1,2,5,2,5};
sdNa[40]={sdNa30x2521=0.0429231,3,0,2,5,2,1};
sdNa[41]={sdNa30x2323=0.0594685,3,0,2,3,2,3};
sdNa[42]={sdNa30x2523=0.0558610,3,0,2,5,2,3};
sdNa[43]={sdNa30x2125=0.0429231,3,0,2,1,2,5};
sdNa[44]={sdNa30x2325=-0.0558610,3,0,2,3,2,5};
sdNa[45]={sdNa30x2525=-0.5268011,3,0,2,5,2,5};
sdNa[46]={sdNa31x2521=-0.0570678,3,1,2,5,2,1};
sdNa[47]={sdNa31x2323=-0.0853394,3,1,2,3,2,3};
sdNa[48]={sdNa31x2523=-0.0815626,3,1,2,5,2,3};
sdNa[49]={sdNa31x2125=-0.0570678,3,1,2,1,2,5};
sdNa[50]={sdNa31x2325=0.0815626,3,1,2,3,2,5};
sdNa[51]={sdNa31x2525=0.5382747,3,1,2,5,2,5};
sdNalength=51;

sdgXe128[1]={sdgXe00x0101=9.1651,0,0,0,1,0,1};
sdgXe128[2]={sdgXe00x1111=9.1651,0,0,1,1,1,1};
sdgXe128[3]={sdgXe00x1313=12.961,0,0,1,3,1,3};
sdgXe128[4]={sdgXe00x2121=9.1651,0,0,2,1,2,1};
sdgXe128[5]={sdgXe00x2323=12.961,0,0,2,3,2,3};
sdgXe128[6]={sdgXe00x2525=15.874,0,0,2,5,2,5};
sdgXe128[7]={sdgXe00x3131=9.1651,0,0,3,1,3,1};
sdgXe128[8]={sdgXe00x3333=12.961,0,0,3,3,3,3};
sdgXe128[9]={sdgXe00x3535=15.874,0,0,3,5,3,5};
sdgXe128[10]={sdgXe00x3737=18.330,0,0,3,7,3,7};
sdgXe128[11]={sdgXe00x4141=5.0163569,0,0,4,1,4,1};
sdgXe128[12]={sdgXe00x4343=7.1678524,0,0,4,3,4,3};
sdgXe128[13]={sdgXe00x4545=11.5199689,0,0,4,5,4,5};
sdgXe128[14]={sdgXe00x4747=9.9389543,0,0,4,7,4,7};
sdgXe128[15]={sdgXe00x4949=20.493,0,0,4,9,4,9};
sdgXe128[16]={sdgXe00x511511=3.7415199,0,0,5,11,5,11};
sdgXe128[17]={sdgXe01x4141=2.5114359,0,1,4,1,4,1};
sdgXe128[18]={sdgXe01x4343=3.5071084,0,1,4,3,4,3};
sdgXe128[19]={sdgXe01x4545=2.6354470,0,1,4,5,4,5};
sdgXe128[20]={sdgXe01x4747=5.0796470,0,1,4,7,4,7};
sdgXe128[21]={sdgXe01x511511=2.2656025,0,1,5,11,5,11};
sdgXe128length=21;

sdgXe129[1]={sdgXe00x0101=13.26649,0,0,0,1,0,1};
sdgXe129[2]={sdgXe00x1111=13.26649,0,0,1,1,1,1};
sdgXe129[3]={sdgXe00x1313=18.76166,0,0,1,3,1,3};
sdgXe129[4]={sdgXe00x2121=13.26649,0,0,2,1,2,1};
sdgXe129[5]={sdgXe00x2323=18.76166,0,0,2,3,2,3};
sdgXe129[6]={sdgXe00x2525=22.97825,0,0,2,5,2,5};
sdgXe129[7]={sdgXe00x3131=13.26649,0,0,3,1,3,1};
sdgXe129[8]={sdgXe00x3333=18.76166,0,0,3,3,3,3};
sdgXe129[9]={sdgXe00x3535=22.97825,0,0,3,5,3,5};
sdgXe129[10]={sdgXe00x3737=26.53299,0,0,3,7,3,7};
sdgXe129[11]={sdgXe00x4141=5.7196121,0,0,4,1,4,1};
sdgXe129[12]={sdgXe00x4343=7.6784286,0,0,4,3,4,3};
sdgXe129[13]={sdgXe00x4545=15.2459268,0,0,4,5,4,5};
sdgXe129[14]={sdgXe00x4747=16.6382923,0,0,4,7,4,7};
sdgXe129[15]={sdgXe00x4949=29.66479,0,0,4,9,4,9};
sdgXe129[16]={sdgXe00x511511=8.1228113,0,0,5,11,5,11};
sdgXe129[17]={sdgXe01x4141=3.4558932,0,1,4,1,4,1};
sdgXe129[18]={sdgXe01x4343=4.6394448,0,1,4,3,4,3};
sdgXe129[19]={sdgXe01x4545=4.6675825,0,1,4,5,4,5};
sdgXe129[20]={sdgXe01x4747=5.9734473,0,1,4,7,4,7};
sdgXe129[21]={sdgXe01x511511=4.9079494,0,1,5,11,5,11};
sdgXe129[22]={sdgXe10x4141=0.9042038,1,0,4,1,4,1};
sdgXe129[23]={sdgXe10x4341=-0.0024811,1,0,4,3,4,1};
sdgXe129[24]={sdgXe10x4143=0.0024811,1,0,4,1,4,3};
sdgXe129[25]={sdgXe10x4343=-0.7546895,1,0,4,3,4,3};
sdgXe129[26]={sdgXe10x4545=0.1387504,1,0,4,5,4,5};
sdgXe129[27]={sdgXe10x4745=-0.0121087,1,0,4,7,4,5};
sdgXe129[28]={sdgXe10x4547=0.0121087,1,0,4,5,4,7};
sdgXe129[29]={sdgXe10x4747=0.1139526,1,0,4,7,4,7};
sdgXe129[30]={sdgXe10x511511=0.1732518,1,0,5,11,5,11};
sdgXe129[31]={sdgXe11x4141=0.5463362,1,1,4,1,4,1};
sdgXe129[32]={sdgXe11x4341=-0.0014991,1,1,4,3,4,1};
sdgXe129[33]={sdgXe11x4143=0.0014991,1,1,4,1,4,3};
sdgXe129[34]={sdgXe11x4343=-0.4559973,1,1,4,3,4,3};
sdgXe129[35]={sdgXe11x4545=-0.0838353,1,1,4,5,4,5};
sdgXe129[36]={sdgXe11x4745=0.0073162,1,1,4,7,4,5};
sdgXe129[37]={sdgXe11x4547=-0.0073162,1,1,4,5,4,7};
sdgXe129[38]={sdgXe11x4747=-0.0688515,1,1,4,7,4,7};
sdgXe129[39]={sdgXe11x511511=0.1046819,1,1,5,11,5,11};
sdgXe129length=39;

sdgXe130[1]={sdgXe00x0101=9.5916,0,0,0,1,0,1};
sdgXe130[2]={sdgXe00x1111=9.5916,0,0,1,1,1,1};
sdgXe130[3]={sdgXe00x1313=13.564,0,0,1,3,1,3};
sdgXe130[4]={sdgXe00x2121=9.5916,0,0,2,1,2,1};
sdgXe130[5]={sdgXe00x2323=13.564,0,0,2,3,2,3};
sdgXe130[6]={sdgXe00x2525=16.613,0,0,2,5,2,5};
sdgXe130[7]={sdgXe00x3131=9.5916,0,0,3,1,3,1};
sdgXe130[8]={sdgXe00x3333=13.564,0,0,3,3,3,3};
sdgXe130[9]={sdgXe00x3535=16.613,0,0,3,5,3,5};
sdgXe130[10]={sdgXe00x3737=19.183,0,0,3,7,3,7};
sdgXe130[11]={sdgXe00x4141=5.2442660,0,0,4,1,4,1};
sdgXe130[12]={sdgXe00x4343=7.4567446,0,0,4,3,4,3};
sdgXe130[13]={sdgXe00x4545=11.3239822,0,0,4,5,4,5};
sdgXe130[14]={sdgXe00x4747=11.0671272,0,0,4,7,4,7};
sdgXe130[15]={sdgXe00x4949=21.447,0,0,4,9,4,9};
sdgXe130[16]={sdgXe00x511511=5.8730974,0,0,5,11,5,11};
sdgXe130[17]={sdgXe01x4141=2.6201291,0,1,4,1,4,1};
sdgXe130[18]={sdgXe01x4343=3.6811604,0,1,4,3,4,3};
sdgXe130[19]={sdgXe01x4545=3.1870365,0,1,4,5,4,5};
sdgXe130[20]={sdgXe01x4747=4.8913521,0,1,4,7,4,7};
sdgXe130[21]={sdgXe01x511511=3.5416116,0,1,5,11,5,11};
sdgXe130length=21;

sdgXe131[1]={sdgXe00x0101=19.59591,0,0,0,1,0,1};
sdgXe131[2]={sdgXe00x1111=19.59591,0,0,1,1,1,1};
sdgXe131[3]={sdgXe00x1313=27.71281,0,0,1,3,1,3};
sdgXe131[4]={sdgXe00x2121=19.59591,0,0,2,1,2,1};
sdgXe131[5]={sdgXe00x2323=27.71281,0,0,2,3,2,3};
sdgXe131[6]={sdgXe00x2525=33.94112,0,0,2,5,2,5};
sdgXe131[7]={sdgXe00x3131=19.59591,0,0,3,1,3,1};
sdgXe131[8]={sdgXe00x3333=27.71281,0,0,3,3,3,3};
sdgXe131[9]={sdgXe00x3535=33.94112,0,0,3,5,3,5};
sdgXe131[10]={sdgXe00x3737=39.19183,0,0,3,7,3,7};
sdgXe131[11]={sdgXe00x4141=9.0950002,0,0,4,1,4,1};
sdgXe131[12]={sdgXe00x4343=10.8862533,0,0,4,3,4,3};
sdgXe131[13]={sdgXe00x4545=21.2939682,0,0,4,5,4,5};
sdgXe131[14]={sdgXe00x4747=25.6417293,0,0,4,7,4,7};
sdgXe131[15]={sdgXe00x4949=43.81780,0,0,4,9,4,9};
sdgXe131[16]={sdgXe00x511511=15.9975309,0,0,5,11,5,11};
sdgXe131[17]={sdgXe01x4141=5.4745469,0,1,4,1,4,1};
sdgXe131[18]={sdgXe01x4343=6.5527534,0,1,4,3,4,3};
sdgXe131[19]={sdgXe01x4545=7.6082420,0,1,4,5,4,5};
sdgXe131[20]={sdgXe01x4747=8.1510658,0,1,4,7,4,7};
sdgXe131[21]={sdgXe01x511511=9.6293792,0,1,5,11,5,11};
sdgXe131[22]={sdgXe10x4141=-0.3117988,1,0,4,1,4,1};
sdgXe131[23]={sdgXe10x4341=0.6189256,1,0,4,3,4,1};
sdgXe131[24]={sdgXe10x4143=-0.6189256,1,0,4,1,4,3};
sdgXe131[25]={sdgXe10x4343=2.1510624,1,0,4,3,4,3};
sdgXe131[26]={sdgXe10x4545=0.1025763,1,0,4,5,4,5};
sdgXe131[27]={sdgXe10x4745=-0.0276369,1,0,4,7,4,5};
sdgXe131[28]={sdgXe10x4547=0.0276369,1,0,4,5,4,7};
sdgXe131[29]={sdgXe10x4747=0.1557883,1,0,4,7,4,7};
sdgXe131[30]={sdgXe10x511511=0.1432732,1,0,5,11,5,11};
sdgXe131[31]={sdgXe11x4141=-0.1876811,1,1,4,1,4,1};
sdgXe131[32]={sdgXe11x4341=0.3725494,1,1,4,3,4,1};
sdgXe131[33]={sdgXe11x4143=-0.3725494,1,1,4,1,4,3};
sdgXe131[34]={sdgXe11x4343=1.2947871,1,1,4,3,4,3};
sdgXe131[35]={sdgXe11x4545=-0.0617405,1,1,4,5,4,5};
sdgXe131[36]={sdgXe11x4745=0.0166354,1,1,4,7,4,5};
sdgXe131[37]={sdgXe11x4547=-0.0166354,1,1,4,5,4,7};
sdgXe131[38]={sdgXe11x4747=-0.0937705,1,1,4,7,4,7};
sdgXe131[39]={sdgXe11x511511=0.0862400,1,1,5,11,5,11};
sdgXe131[40]={sdgXe20x4341=0.2741695,2,0,4,3,4,1};
sdgXe131[41]={sdgXe20x4143=-0.2741695,2,0,4,1,4,3};
sdgXe131[42]={sdgXe20x4343=-1.3365351,2,0,4,3,4,3};
sdgXe131[43]={sdgXe20x4545=-1.1115330,2,0,4,5,4,5};
sdgXe131[44]={sdgXe20x4745=0.2959931,2,0,4,7,4,5};
sdgXe131[45]={sdgXe20x4547=-0.2959931,2,0,4,5,4,7};
sdgXe131[46]={sdgXe20x4747=-1.4990736,2,0,4,7,4,7};
sdgXe131[47]={sdgXe20x511511=-1.7205836,2,0,5,11,5,11};
sdgXe131[48]={sdgXe21x4341=0.1650306,2,1,4,3,4,1};
sdgXe131[49]={sdgXe21x4143=-0.1650306,2,1,4,1,4,3};
sdgXe131[50]={sdgXe21x4343=-0.8044994,2,1,4,3,4,3};
sdgXe131[51]={sdgXe21x4545=0.6690664,2,1,4,5,4,5};
sdgXe131[52]={sdgXe21x4745=-0.1781669,2,1,4,7,4,5};
sdgXe131[53]={sdgXe21x4547=0.1781669,2,1,4,5,4,7};
sdgXe131[54]={sdgXe21x4747=0.9023374,2,1,4,7,4,7};
sdgXe131[55]={sdgXe21x511511=-1.0356696,2,1,5,11,5,11};
sdgXe131[56]={sdgXe30x4343=2.1419019,3,0,4,3,4,3};
sdgXe131[57]={sdgXe30x4545=0.0558688,3,0,4,5,4,5};
sdgXe131[58]={sdgXe30x4745=-0.0105682,3,0,4,7,4,5};
sdgXe131[59]={sdgXe30x4547=0.0105682,3,0,4,5,4,7};
sdgXe131[60]={sdgXe30x4747=0.0474560,3,0,4,7,4,7};
sdgXe131[61]={sdgXe30x511511=0.0672938,3,0,5,11,5,11};
sdgXe131[62]={sdgXe31x4343=1.2892731,3,1,4,3,4,3};
sdgXe131[63]={sdgXe31x4545=-0.0336297,3,1,4,5,4,5};
sdgXe131[64]={sdgXe31x4745=0.0063613,3,1,4,7,4,5};
sdgXe131[65]={sdgXe31x4547=-0.0063613,3,1,4,5,4,7};
sdgXe131[66]={sdgXe31x4747=-0.0285656,3,1,4,7,4,7};
sdgXe131[67]={sdgXe31x511511=0.0405060,3,1,5,11,5,11};
sdgXe131length=67;

sdgXe132[1]={sdgXe00x0101=10.00000,0,0,0,1,0,1};
sdgXe132[2]={sdgXe00x1111=10.00000,0,0,1,1,1,1};
sdgXe132[3]={sdgXe00x1313=14.14213,0,0,1,3,1,3};
sdgXe132[4]={sdgXe00x2121=10.00000,0,0,2,1,2,1};
sdgXe132[5]={sdgXe00x2323=14.14213,0,0,2,3,2,3};
sdgXe132[6]={sdgXe00x2525=17.32050,0,0,2,5,2,5};
sdgXe132[7]={sdgXe00x3131=10.00000,0,0,3,1,3,1};
sdgXe132[8]={sdgXe00x3333=14.14213,0,0,3,3,3,3};
sdgXe132[9]={sdgXe00x3535=17.32050,0,0,3,5,3,5};
sdgXe132[10]={sdgXe00x3737=20.00000,0,0,3,7,3,7};
sdgXe132[11]={sdgXe00x4141=5.4107909,0,0,4,1,4,1};
sdgXe132[12]={sdgXe00x4343=7.6701021,0,0,4,3,4,3};
sdgXe132[13]={sdgXe00x4545=11.3384866,0,0,4,5,4,5};
sdgXe132[14]={sdgXe00x4747=12.0487699,0,0,4,7,4,7};
sdgXe132[15]={sdgXe00x4949=22.36068,0,0,4,9,4,9};
sdgXe132[16]={sdgXe00x511511=8.1643047,0,0,5,11,5,11};
sdgXe132[17]={sdgXe01x4141=2.7571082,0,1,4,1,4,1};
sdgXe132[18]={sdgXe01x4343=3.8882699,0,1,4,3,4,3};
sdgXe132[19]={sdgXe01x4545=3.5936000,0,1,4,5,4,5};
sdgXe132[20]={sdgXe01x4747=4.7767691,0,1,4,7,4,7};
sdgXe132[21]={sdgXe01x511511=4.9061365,0,1,5,11,5,11};
sdgXe132length=21;

sdgXe134[1]={sdgXe00x0101=10.39230,0,0,0,1,0,1};
sdgXe134[2]={sdgXe00x1111=10.39230,0,0,1,1,1,1};
sdgXe134[3]={sdgXe00x1313=14.69693,0,0,1,3,1,3};
sdgXe134[4]={sdgXe00x2121=10.39230,0,0,2,1,2,1};
sdgXe134[5]={sdgXe00x2323=14.69693,0,0,2,3,2,3};
sdgXe134[6]={sdgXe00x2525=18.00000,0,0,2,5,2,5};
sdgXe134[7]={sdgXe00x3131=10.39230,0,0,3,1,3,1};
sdgXe134[8]={sdgXe00x3333=14.69693,0,0,3,3,3,3};
sdgXe134[9]={sdgXe00x3535=18.00000,0,0,3,5,3,5};
sdgXe134[10]={sdgXe00x3737=20.78461,0,0,3,7,3,7};
sdgXe134[11]={sdgXe00x4141=4.4653115,0,0,4,1,4,1};
sdgXe134[12]={sdgXe00x4343=6.2070241,0,0,4,3,4,3};
sdgXe134[13]={sdgXe00x4545=9.8459224,0,0,4,5,4,5};
sdgXe134[14]={sdgXe00x4747=14.1426544,0,0,4,7,4,7};
sdgXe134[15]={sdgXe00x4949=23.23790,0,0,4,9,4,9};
sdgXe134[16]={sdgXe00x511511=12.1316423,0,0,5,11,5,11};
sdgXe134[17]={sdgXe01x4141=2.5399527,0,1,4,1,4,1};
sdgXe134[18]={sdgXe01x4343=3.4498467,0,1,4,3,4,3};
sdgXe134[19]={sdgXe01x4545=4.6284947,0,1,4,5,4,5};
sdgXe134[20]={sdgXe01x4747=3.8375825,0,1,4,7,4,7};
sdgXe134[21]={sdgXe01x511511=7.0794744,0,1,5,11,5,11};
sdgXe134length=21;

sdgXe136[1]={sdgXe00x0101=10.77033,0,0,0,1,0,1};
sdgXe136[2]={sdgXe00x1111=10.77033,0,0,1,1,1,1};
sdgXe136[3]={sdgXe00x1313=15.23154,0,0,1,3,1,3};
sdgXe136[4]={sdgXe00x2121=10.77033,0,0,2,1,2,1};
sdgXe136[5]={sdgXe00x2323=15.23154,0,0,2,3,2,3};
sdgXe136[6]={sdgXe00x2525=18.65475,0,0,2,5,2,5};
sdgXe136[7]={sdgXe00x3131=10.77033,0,0,3,1,3,1};
sdgXe136[8]={sdgXe00x3333=15.23154,0,0,3,3,3,3};
sdgXe136[9]={sdgXe00x3535=18.65475,0,0,3,5,3,5};
sdgXe136[10]={sdgXe00x3737=21.54065,0,0,3,7,3,7};
sdgXe136[11]={sdgXe00x4141=5.4804468,0,0,4,1,4,1};
sdgXe136[12]={sdgXe00x4343=7.8045373,0,0,4,3,4,3};
sdgXe136[13]={sdgXe00x4545=10.4772539,0,0,4,5,4,5};
sdgXe136[14]={sdgXe00x4747=14.7770242,0,0,4,7,4,7};
sdgXe136[15]={sdgXe00x4949=24.08318,0,0,4,9,4,9};
sdgXe136[16]={sdgXe00x511511=13.3553810,0,0,5,11,5,11};
sdgXe136[17]={sdgXe01x4141=3.1612961,0,1,4,1,4,1};
sdgXe136[18]={sdgXe01x4343=4.4384675,0,1,4,3,4,3};
sdgXe136[19]={sdgXe01x4545=4.8869710,0,1,4,5,4,5};
sdgXe136[20]={sdgXe01x4747=4.0420193,0,1,4,7,4,7};
sdgXe136[21]={sdgXe01x511511=7.7847480,0,1,5,11,5,11};
sdgXe136length=21;


(* ::Text:: *)
(*Wick and Celia's Library *)


(******************
* Section for Wick and Cecilia's Operators
*)

(***Triangular inequalities and 3,6, and 9-J Symbols***)
minus=-1;
JNorm[j_]:=2j+1;
QNorm[j_]:=Sqrt[2 j+1];
Triangular[x_,y_,z_]:=Abs[x-y]<=z<=x+y
RangeM[j_,m_]:=-Abs[j]<=m<=Abs[j]

(*Conditions for non-zero 6-J Symbol*)
SixJConditionTriad[j1_,j2_,j3_]:=IntegerQ[j1+j2+j3]&&Triangular[j1,j2,j3]
SixJCondition[j1_,j2_,j3_,J1_,J2_,J3_]:=SixJConditionTriad[j1,j2,j3]&&SixJConditionTriad[j1,J2,J3]&&SixJConditionTriad[J1,j2,J3]&&SixJConditionTriad[J1,J2,j3]
SixJ[{j1_,j2_,j3_},{J1_,J2_,J3_}]:=Which[SixJCondition[j1,j2,j3,J1,J2,J3],SixJSymbol[{j1,j2,j3},{J1,J2,J3}],True,0]

(*Likewise for 3-J*)
ThreeJCondition[{j1_,m1_},{j2_,m2_},{j3_,m3_}]:=Triangular[j1,j2,j3]&&RangeM[j1,m1]&&RangeM[j2,m2]&&RangeM[j3,m3]&&m1+m2+m3==0
ThreeJ[{j1_,m1_},{j2_,m2_},{j3_,m3_}]:=Which[ThreeJCondition[{j1,m1},{j2,m2},{j3,m3}],ThreeJSymbol[{j1,m1},{j2,m2},{j3,m3}],True,0]

(*And the 9-J*)
cutsum=50;
SummandNineJ[j1_,j2_,j12_,j3_,j4_,j34_,j13_,j24_,j_,g_]:=minus^(2*g) JNorm[g] SixJ[{j1,j2,j12},{j34,j,g}]*SixJ[{j3,j4,j34},{j2,g,j24}]*SixJ[{j13,j24,j},{g,j1,j3}]
NineJSymbol[{j1_,j2_,j12_},{j3_,j4_,j34_},{j13_,j24_,j_}]:=Sum[SummandNineJ[j1,j2,j12,j3,j4,j34,j13,j24,j,g],{g,0,cutsum+1/2,1/2}]

(**Auxillary functions**)
BesselFactor1[y_,{np_,lp_},{n_,l_},lcap_]:=(2^lcap)/(JNorm[lcap]!!) y^(lcap/2) Exp[-y] Sqrt[(np-1)! (n-1)!]
BesselFactor2[y_,{np_,lp_},{n_,l_},lcap_]:=Sqrt[Gamma[np+lp+1/2]*Gamma[n+l+1/2]]
Summand1[y_,{np_,lp_,mp_},{n_,l_,m_},lcap_]:=minus^(m+mp)/(m! mp! (n-1-m)! (np-1-mp)!)
Summand2[y_,{np_,lp_,mp_},{n_,l_,m_},lcap_]:=Gamma[(l+lp+lcap+2*m+2*mp+3)/2]/(Gamma[l+m+3/2]*Gamma[lp+mp+3/2])
Summand3[y_,{np_,lp_,mp_},{n_,l_,m_},lcap_]:=Hypergeometric1F1[(lcap-lp-l-2*mp-2*m)/2,lcap+3/2,y]
BesselFactor3[y_,{np_,lp_},{n_,l_},lcap_]:=Sum[(Summand1[y,{np,lp,mp},{n,l,m},lcap]*Summand2[y,{np,lp,mp},{n,l,m},lcap]*Summand3[y,{np,lp,mp},{n,l,m},lcap]),{m,0,n-1},{mp,0,np-1}]
BesselElement[y_,{np_,lp_},{n_,l_},lcap_]:=BesselFactor1[y,{np,lp},{n,l},lcap]*BesselFactor2[y,{np,lp},{n,l},lcap]*BesselFactor3[y,{np,lp},{n,l},lcap]
BesselFactor1A[y_,{np_,lp_},{n_,l_},lcap_]:=(2^(lcap-1))/(JNorm[lcap]!!) y^((lcap-1)/2) Exp[-y] Sqrt[(np-1)! (n-1)!]
BesselFactor2[y_,{np_,lp_},{n_,l_},lcap_]:=Sqrt[Gamma[np+lp+1/2]*Gamma[n+l+1/2]]

(**)
Summand1[y_,{np_,lp_,mp_},{n_,l_,m_},lcap_]:=(-1)^(m+mp)/(m! mp! (n-1-m)! (np-1-mp)!)
Summand2A[y_,{np_,lp_,mp_},{n_,l_,m_},lcap_]:=Gamma[(l+lp+lcap+2*m+2*mp+2)/2]/(Gamma[l+m+3/2]*Gamma[lp+mp+3/2])
Summand3A[y_,{np_,lp_,mp_},{n_,l_,m_},lcap_]:=-(l+lp+lcap+2*m+2*mp+2)/2*Hypergeometric1F1[(lcap-lp-l-2*mp-2*m-1)/2,lcap+3/2,y]+2*m*Hypergeometric1F1[(lcap-lp-l-2*mp-2*m+1)/2,lcap+3/2,y]
BesselFactor3A[y_,{np_,lp_},{n_,l_},lcap_]:=Sum[(Summand1[y,{np,lp,mp},{n,l,m},lcap]*Summand2A[y,{np,lp,mp},{n,l,m},lcap]*Summand3A[y,{np,lp,mp},{n,l,m},lcap]),{m,0,n-1},{mp,0,np-1}]

(**)
BesselElementMinus[y_,{np_,lp_},{n_,l_},lcap_]:=BesselFactor1A[y,{np,lp},{n,l},lcap]*BesselFactor2[y,{np,lp},{n,l},lcap]*BesselFactor3A[y,{np,lp},{n,l},lcap]

(**)
Summand4A[y_,{np_,lp_,mp_},{n_,l_,m_},lcap_]:=-(l+lp+lcap+2*m+2*mp+2)/2*Hypergeometric1F1[(lcap-lp-l-2*mp-2*m-1)/2,lcap+3/2,y]+(2*l+2*m+1)*Hypergeometric1F1[(lcap-lp-l-2*mp-2*m+1)/2,lcap+3/2,y]
BesselFactor4A[y_,{np_,lp_},{n_,l_},lcap_]:=Sum[(Summand1[y,{np,lp,mp},{n,l,m},lcap]*Summand2A[y,{np,lp,mp},{n,l,m},lcap]*Summand4A[y,{np,lp,mp},{n,l,m},lcap]),{m,0,n-1},{mp,0,np-1}]
BesselElementPlus[y_,{np_,lp_},{n_,l_},lcap_]:=BesselFactor1A[y,{np,lp},{n,l},lcap]*BesselFactor2[y,{np,lp},{n,l},lcap]*BesselFactor4A[y,{np,lp},{n,l},lcap]
Lnumber[NPrincipal_,j_]:=Which[EvenQ[NPrincipal-(j+1/2)],(j+1/2),True,j-1/2]
Nodal[NPrincipal_,j_]:=(NPrincipal-Lnumber[NPrincipal,j])/2+1


(***Parity and Parity Conservation***)
ParityState[NPrincipal_,j_]:=minus^(Lnumber[NPrincipal,j])
ParityNormal[jcap_]:=minus^(jcap)
ParityConsNormal[NPrincipalp_,jp_,NPrincipal_,j_,jcap_]:=ParityState[NPrincipal,j]*ParityState[NPrincipalp,jp]*ParityNormal[jcap]
PhysicalConditionsNormal[NPrincipalp_,jp_,NPrincipal_,j_,jcap_]:=ParityConsNormal[NPrincipal,j,NPrincipalp,jp,jcap]==1&&Nodal[NPrincipal,j]>0&&Nodal[NPrincipalp,jp]>0&&Abs[j-jp]<=jcap<=j+jp
ParityAbnormal[jcap_]:=minus^(jcap+1)
ParityConsAbnormal[NPrincipalp_,jp_,NPrincipal_,j_,jcap_]:=ParityState[NPrincipal,j]*ParityState[NPrincipalp,jp]*ParityAbnormal[jcap]
PhysicalConditionsAbnormal[NPrincipalp_,jp_,NPrincipal_,j_,jcap_]:=ParityConsAbnormal[NPrincipal,j,NPrincipalp,jp,jcap]==1&&Nodal[NPrincipal,j]>0&&Nodal[NPrincipalp,jp]>0&&Abs[j-jp]<=jcap<=j+jp


(***Normal Parity Operators***)

(**MJ**)
mjelement[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_]:=minus^(1/2+j+jcap) Sqrt[(JNorm[j]*JNorm[jp]*JNorm[l]*JNorm[lp]*JNorm[jcap])/(4 Pi)]*ThreeJ[{lp,0},{jcap,0},{l,0}]*SixJ[{lp,jp,1/2},{j,l,jcap}]*BesselElement[y,{np,lp},{n,l},jcap]
MJE[y_,{ncapp_,jp_},{ncap_,j_},jcap_]:=mjelement[y,{Nodal[ncapp,jp],Lnumber[ncapp,jp],jp},{Nodal[ncap,j],Lnumber[ncap,j],j},jcap]
MJ[y_,{ncapp_,jp_},{ncap_,j_},jcap_]:=If[PhysicalConditionsNormal[ncapp,jp,ncap,j,jcap],MJE[y,{ncapp,jp},{ncap,j},jcap],0]

(**SigmaJ**)
MJLSigma[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_,lcap_]:=minus^lp Sqrt[(JNorm[j]*JNorm[jp]*JNorm[l]*JNorm[lp]*JNorm[jcap]*JNorm[lcap])/(4 Pi)]*Sqrt[6]*ThreeJ[{lp,0},{lcap,0},{l,0}]*NineJSymbol[{lp,l,lcap},{1/2,1/2,1},{jp,j,jcap}]*BesselElement[y,{np,lp},{n,l},lcap]
SigmaJE[y_,{ncapp_,jp_},{ncap_,j_},jcap_]:=MJLSigma[y,{Nodal[ncapp,jp],Lnumber[ncapp,jp],jp},{Nodal[ncap,j],Lnumber[ncap,j],j},jcap,jcap]
SigmaJ[y_,{ncapp_,jp_},{ncap_,j_},jcap_]:=If[PhysicalConditionsNormal[ncapp,jp,ncap,j,jcap],SigmaJE[y,{ncapp,jp},{ncap,j},jcap],0]

(**PhiPPJ**)
PhiPPoverall[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_]:=minus^(lp+1)*6 *QNorm[lp]*QNorm[jp]*QNorm[j]/Sqrt[4 Pi]
PhiPPsummand1[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_]:=QNorm[l+1]*Sqrt[l+1]*ThreeJ[{lp,0},{jcap+1,0},{l+1,0}]*BesselElementMinus[y,{np,lp},{n,l},jcap+1]*Sum[minus^(jcap-lcap+1)*JNorm[lcap]*SixJ[{jcap+1,1,lcap},{1,jcap,1}]*SixJ[{jcap+1,1,lcap},{l,lp,l+1}]*NineJSymbol[{lp,l,lcap},{1/2,1/2,1},{jp,j,jcap}],{lcap,jcap,jcap+1}]
PhiPPsummand2[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_]:=If[l==0,0,QNorm[l-1]* Sqrt[l]*ThreeJ[{lp,0},{jcap+1,0},{l-1,0}]*BesselElementPlus[y,{np,lp},{n,l},jcap+1]*Sum[minus^(jcap-lcap)*JNorm[lcap]*SixJ[{jcap+1,1,lcap},{1,jcap,1}]*SixJ[{jcap+1,1,lcap},{l,lp,l-1}]*NineJSymbol[{lp,l,lcap},{1/2,1/2,1},{jp,j,jcap}],{lcap,jcap,jcap+1}]]
PhiPPsummand3[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_]:=If[jcap==0,0,QNorm[l+1]*Sqrt[l+1]*ThreeJ[{lp,0},{jcap-1,0},{l+1,0}]*BesselElementMinus[y,{np,lp},{n,l},jcap-1]*Sum[minus^(jcap-lcap+1)*JNorm[lcap]*SixJ[{jcap-1,1,lcap},{1,jcap,1}]*SixJ[{jcap-1,1,lcap},{l,lp,l+1}]*NineJSymbol[{lp,l,lcap},{1/2,1/2,1},{jp,j,jcap}],{lcap,jcap-1,jcap}]]
PhiPPsummand4[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_]:=If[jcap==0,0,If[l==0,0,QNorm[l-1]* Sqrt[l]*ThreeJ[{lp,0},{jcap-1,0},{l-1,0}]*BesselElementPlus[y,{np,lp},{n,l},jcap-1]*Sum[minus^(jcap-lcap)*JNorm[lcap]*SixJ[{jcap-1,1,lcap},{1,jcap,1}]*SixJ[{jcap-1,1,lcap},{l,lp,l-1}]*NineJSymbol[{lp,l,lcap},{1/2,1/2,1},{jp,j,jcap}],{lcap,jcap-1,jcap}]]]
PhiPPJX[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_]:=PhiPPoverall[y,{np,lp,jp},{n,l,j},jcap]*(QNorm[jcap+1]*Sqrt[jcap+1]*(PhiPPsummand1[y,{np,lp,jp},{n,l,j},jcap]+PhiPPsummand2[y,{np,lp,jp},{n,l,j},jcap])+If[jcap==0,0,QNorm[jcap-1]*Sqrt[jcap]*(PhiPPsummand3[y,{np,lp,jp},{n,l,j},jcap]+PhiPPsummand4[y,{np,lp,jp},{n,l,j},jcap])])
PhiPPJE[y_,{ncapp_,jp_},{ncap_,j_},jcap_]:=PhiPPJX[y,{Nodal[ncapp,jp],Lnumber[ncapp,jp],jp},{Nodal[ncap,j],Lnumber[ncap,j],j},jcap]
PhiPPJ[y_,{ncapp_,jp_},{ncap_,j_},jcap_]:=If[PhysicalConditionsNormal[ncapp,jp,ncap,j,jcap],PhiPPJE[y,{ncapp,jp},{ncap,j},jcap],0]

(**PhiTPJ**)
PhiPJX[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_]:=PhiPPoverall[y,{np,lp,jp},{n,l,j},jcap]*(-QNorm[jcap+1]*Sqrt[jcap]*(PhiPPsummand1[y,{np,lp,jp},{n,l,j},jcap]+PhiPPsummand2[y,{np,lp,jp},{n,l,j},jcap])+If[jcap==0,0,QNorm[jcap-1]*Sqrt[jcap+1]*(PhiPPsummand3[y,{np,lp,jp},{n,l,j},jcap]+PhiPPsummand4[y,{np,lp,jp},{n,l,j},jcap])])
PhiPJE[y_,{ncapp_,jp_},{ncap_,j_},jcap_]:=PhiPJX[y,{Nodal[ncapp,jp],Lnumber[ncapp,jp],jp},{Nodal[ncap,j],Lnumber[ncap,j],j},jcap]
PhiPJ[y_,{ncapp_,jp_},{ncap_,j_},jcap_]:=If[PhysicalConditionsNormal[ncapp,jp,ncap,j,jcap],PhiPJE[y,{ncapp,jp},{ncap,j},jcap],0]
PhiTPJ[y_,{ncapp_,jp_},{ncap_,j_},jcap_]:=PhiPJ[y,{ncapp,jp},{ncap,j},jcap]+SigmaJ[y,{ncapp,jp},{ncap,j},jcap]/2


(***Operators of Abnormal Parity***)

(**DeltaJ**)
MJLDivQoverall[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_,lcap_]:=minus^(lcap+j+1/2)*QNorm[lp]*QNorm[jp]*QNorm[j]*QNorm[jcap]*QNorm[lcap]*SixJ[{lp,jp,1/2},{j,l,jcap}]/Sqrt[4 Pi]
MJLDivQsummand1[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_,lcap_]:=-Sqrt[l+1] QNorm[l+1] SixJ[{lcap,1,jcap},{l,lp,l+1}] ThreeJ[{lp,0},{lcap,0},{l+1,0}] BesselElementMinus[y,{np,lp},{n,l},lcap]
MJLDivQsummand2[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_,lcap_]:=Sqrt[l] QNorm[l-1] SixJ[{lcap,1,jcap},{l,lp,l-1}] ThreeJ[{lp,0},{lcap,0},{l-1,0}] BesselElementPlus[y,{np,lp},{n,l},lcap]
MJLDivQ[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_,lcap_]:=MJLDivQoverall[y,{np,lp,jp},{n,l,j},jcap,lcap]*(MJLDivQsummand1[y,{np,lp,jp},{n,l,j},jcap,lcap]+MJLDivQsummand2[y,{np,lp,jp},{n,l,j},jcap,lcap])

DeltaPrime[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_]:=-Sqrt[jcap]/QNorm[jcap]*MJLDivQ[y,{np,lp,jp},{n,l,j},jcap,jcap+1]+Sqrt[jcap+1]/QNorm[jcap]*MJLDivQ[y,{np,lp,jp},{n,l,j},jcap,jcap-1]
Deltaop[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_]:=MJLDivQ[y,{np,lp,jp},{n,l,j},jcap,jcap]
DeltaJE[y_,{ncapp_,jp_},{ncap_,j_},jcap_]:=Deltaop[y,{Nodal[ncapp,jp],Lnumber[ncapp,jp],jp},{Nodal[ncap,j],Lnumber[ncap,j],j},jcap]
DeltaJ[y_,{ncapp_,jp_},{ncap_,j_},jcap_]:=If[PhysicalConditionsAbnormal[ncapp,jp,ncap,j,jcap],DeltaJE[y,{ncapp,jp},{ncap,j},jcap],0]

(**SigmaPJ**)
SigmaPrime[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_]:=-Sqrt[jcap]/QNorm[jcap]*MJLSigma[y,{np,lp,jp},{n,l,j},jcap,jcap+1]+Sqrt[jcap+1]/QNorm[jcap]*MJLSigma[y,{np,lp,jp},{n,l,j},jcap,jcap-1]
SigmaPrimeJE[y_,{ncapp_,jp_},{ncap_,j_},jcap_]:=SigmaPrime[y,{Nodal[ncapp,jp],Lnumber[ncapp,jp],jp},{Nodal[ncap,j],Lnumber[ncap,j],j},jcap]
SigmaPJ[y_,{ncapp_,jp_},{ncap_,j_},jcap_]:=If[PhysicalConditionsAbnormal[ncapp,jp,ncap,j,jcap],SigmaPrimeJE[y,{ncapp,jp},{ncap,j},jcap],0]

(**SigmaPPJ**)
SigmaSecond[y_,{np_,lp_,jp_},{n_,l_,j_},jcap_]:=(Sqrt[jcap+1] MJLSigma[y,{np,lp,jp},{n,l,j},jcap,jcap+1]+Sqrt[jcap] MJLSigma[y,{np,lp,jp},{n,l,j},jcap,jcap-1])/QNorm[jcap]
SigmaSecondJE[y_,{ncapp_,jp_},{ncap_,j_},jcap_]:=SigmaSecond[y,{Nodal[ncapp,jp],Lnumber[ncapp,jp],jp},{Nodal[ncap,j],Lnumber[ncap,j],j},jcap]
SigmaPPJ[y_,{ncapp_,jp_},{ncap_,j_},jcap_]:=If[PhysicalConditionsAbnormal[ncapp,jp,ncap,j,jcap],SigmaSecondJE[y,{ncapp,jp},{ncap,j},jcap],0]


(* ::Text:: *)
(*Section for the Responses*)


(* ::Input:: *)
(*(* "Response" is a function of the nucleus and the operator whose matrix elements we want to calculate.  It is convenient to keep the size "DMmatrixLength" of the density matrix and the isospin "T" as additional arguments, though these could conceivably be merged with "DMmatrix" into a single argument. *)
(**)
(*"Response" needs to be evaluated the first time with "DMmatrixLength" and "T" as inputs in addition to "DMmatrix" and "Operator", but from then on it can be evaluated with just "DMmatrix" and "Operator". *)*)


Jbase[0]=j0;Jbase[1]=j1;Jbase[2]=j2;Jbase[3]=j3;Jbase[4]=j4;
Jbase[5]=j5;Jbase[6]=j6;Jbase[7]=j7;Jbase[8]=j8;Jbase[9]=j9;
Jbase[10]=j10;Jbase[11]=j11;Jbase[12]=j12;Jbase[13]=j13;Jbase[14]=j14;
Jmax=14;


(*Initially, the J and T for the isotope set to 0. This is changed
once the density matrix is read in.*)
JIso=0;
TIso=0;


IsotopicSpins={{1,1,1/2},{1,2,1},{1,3,1/2},{2,3,1/2},{2,4,0},{3,6,1},{3,7,3/2},{4,9,3/2},{5,10,3},{5,11,3/2},{6,12,0},{6,13,1/2},{6,14,3},{7,14,1},{7,15,1/2},{8,16,0},{8,17,5/2},{8,18,0},{9,19,1/2},{10,20,0},{10,21,3/2},{10,22,0},{11,22,3},{11,23,3/2},{12,24,0},{12,25,5/2},{12,26,0},{13,27,5/2},{14,28,0},{14,29,1/2},{14,30,0},{15,31,1/2},{16,32,0},{16,33,3/2},{16,34,0},{16,36,0},{17,35,3/2},{17,36,2},{17,37,3/2},{18,36,0},{18,38,0},{18,39,7/2},{18,40,0},{19,39,3/2},{19,40,4},{19,41,3/2},{20,40,0},{20,41,7/2},{20,42,0},{20,43,7/2},{20,44,0},{20,46,0},{20,48,0},{21,45,7/2},{22,46,0},{22,47,5/2},{22,48,0},{22,49,7/2},{22,50,0},{23,50,6},{23,51,7/2},{24,50,0},{24,52,0},{24,53,3/2},{24,54,0},{25,53,7/2},{25,55,5/2},{26,54,0},{26,56,0},{26,57,1/2},{26,58,0},{27,59,7/2},{27,60,5},{28,58,0},{28,60,0},{28,61,3/2},{28,62,0},{28,64,0},{29,63,3/2},{29,65,3/2},{30,64,0},{30,66,0},{30,67,5/2},{30,68,0},{30,70,0},{31,69,3/2},{31,71,3/2},{32,70,0},{32,72,0},{32,73,9/2},{32,74,0},{32,76,0},{33,75,3/2},{34,74,0},{34,76,0},{34,77,1/2},{34,78,0},{34,79,7/2},{34,80,0},{34,82,0},{35,79,3/2},{35,81,3/2},{36,78,0},{36,80,0},{36,82,0},{36,83,9/2},{36,84,0},{36,85,9/2},{36,86,0},{37,85,5/2},{37,87,3/2},{38,84,0},{38,86,0},{38,87,9/2},{38,88,0},{39,89,1/2},{40,90,0},{40,91,5/2},{40,92,0},{40,94,0},{40,96,0},{41,93,9/2},{42,92,0},{42,94,0},{42,95,5/2},{42,96,0},{42,97,5/2},{42,98,0},{42,100,0},{43,99,9/2},{44,96,0},{44,98,0},{44,99,5/2},{44,100,0},{44,101,5/2},{44,102,0},{44,104,0},{45,102,6},{45,103,1/2},{46,102,0},{46,104,0},{46,105,5/2},{46,106,0},{46,108,0},{46,110,0},{47,107,1/2},{47,109,1/2},{48,106,0},{48,108,0},{48,110,0},{48,111,1/2},{48,112,0},{48,113,1/2},{48,114,0},{48,116,0},{49,113,9/2},{49,115,9/2},{50,112,0},{50,114,0},{50,115,1/2},{50,116,0},{50,117,1/2},{50,118,0},{50,119,1/2},{50,120,0},{50,122,0},{50,124,0},{51,121,5/2},{51,123,7/2},{51,125,7/2},{52,120,0},{52,122,0},{52,123,1/2},{52,124,0},{52,125,1/2},{52,126,0},{52,128,0},{52,130,0},{53,127,5/2},{53,129,7/2},{54,124,0},{54,126,0},{54,128,0},{54,129,1/2},{54,130,0},{54,131,3/2},{54,132,0},{54,134,0},{54,136,0},{55,133,7/2},{55,134,4},{55,135,7/2},{55,137,7/2},{56,130,0},{56,132,0},{56,133,1/2},{56,134,0},{56,135,3/2},{56,136,0},{56,137,3/2},{56,138,0},{57,137,7/2},{57,138,5},{57,139,7/2},{58,136,0},{58,138,0},{58,140,0},{58,142,0},{59,141,5/2},{60,142,0},{60,143,7/2},{60,144,0},{60,145,7/2},{60,146,0},{60,148,0},{60,150,0},{61,147,7/2},{62,144,0},{62,147,7/2},{62,148,0},{62,149,7/2},{62,150,0},{62,151,5/2},{62,152,0},{62,154,0},{63,151,5/2},{63,152,3},{63,153,5/2},{63,154,3},{63,155,5/2},{64,152,0},{64,154,0},{64,155,3/2},{64,156,0},{64,157,3/2},{64,158,0},{64,160,0},{65,157,3/2},{65,159,3/2},{65,160,3},{66,156,0},{66,158,0},{66,160,0},{66,161,5/2},{66,162,0},{66,163,5/2},{66,164,0},{67,165,7/2},{68,162,0},{68,164,0},{68,166,0},{68,167,7/2},{68,168,0},{68,170,0},{69,169,1/2},{69,171,1/2},{70,168,0},{70,170,0},{70,171,1/2},{70,172,0},{70,173,5/2},{70,174,0},{70,176,0},{71,173,7/2},{71,174,1},{71,175,7/2},{71,176,7},{72,174,0},{72,176,0},{72,177,7/2},{72,178,0},{72,179,9/2},{72,180,0},{73,180,0},{73,181,7/2},{74,180,0},{74,182,0},{74,183,1/2},{74,184,0},{74,186,0},{75,185,5/2},{75,187,5/2},{76,184,0},{76,186,0},{76,187,1/2},{76,188,0},{76,189,3/2},{76,190,0},{76,192,0},{77,191,3/2},{77,193,3/2},{78,190,0},{78,192,0},{78,194,0},{78,195,1/2},{78,196,0},{78,198,0},{79,197,3/2},{80,196,0},{80,198,0},{80,199,1/2},{80,200,0},{80,201,3/2},{80,202,0},{80,204,0},{81,203,1/2},{81,204,2},{81,205,1/2},{82,204,0},{82,206,0},{82,207,1/2},{82,208,0},{83,207,9/2},{83,209,9/2},{84,209,1/2},{89,227,3/2},{90,229,5/2},{90,232,0},{92,234,0},{92,235,7/2},{92,238,0}};
For[i=1,i<=Length[IsotopicSpins],i++,
IsoJLookupTable[IsotopicSpins[[i,1]],IsotopicSpins[[i,2]]]=IsotopicSpins[[i,3]];
];



(*******************
* Section for basic nuclear form factors
*)
(*Basic form factors for non-interference and interference between operators*)

FF[DMmatrix_,Operator_,J_,T_]:=Block[{Response},

If[Operator==MJ&&UseHelm==True,Return[FHelm={{ZZ^2,ZZ(M-ZZ)},{ZZ(M-ZZ),(M-ZZ)^2}}*(3SphericalBesselJ[1,2y^(1/2) r0Helm/b]/(2y^(1/2) r0Helm/b))^2*Exp[-4y s^2/b^2]];];

Response[iDMmatrix_,iOperator_,iT_]:=Response[iDMmatrix,iOperator,iT]=Simplify[Block[{},
Sum[iDMmatrix[i][[1]](If[iDMmatrix[i][[3]]==0,Sqrt[2]/Sqrt[2iT+1] ((an+ap)/2),-(Sqrt[6iT]/Sqrt[(2iT+1)(iT+1)])((ap-an)/2)])*E^y (iOperator[y,{iDMmatrix[i][[4]],iDMmatrix[i][[5]]/2},{iDMmatrix[i][[6]],iDMmatrix[i][[7]]/2},iDMmatrix[i][[2]]])Jbase[iDMmatrix[i][[2]]],{i,DMmatrixLength}]]];

Simplify[(4\[Pi])/(2J+1) Sum[1/2 Table[D[(Coefficient[Response[DMmatrix,Operator,T],Jbase[n]]^2),{ap,an}[[ii]],{ap,an}[[jj]]],{ii,2},{jj,2}],{n,0,Jmax}]]
];

FF[DMmatrix_,Operator1_,Operator2_,J_,T_]:=Block[{Response},

Response[iDMmatrix_,iOperator_,iT_]:=Response[iDMmatrix,iOperator,iT]=Simplify[Block[{},
Sum[iDMmatrix[i][[1]](If[iDMmatrix[i][[3]]==0,Sqrt[2]/Sqrt[2iT+1] ((an+ap)/2),-(Sqrt[6iT]/Sqrt[(2iT+1)(iT+1)])((ap-an)/2)])*E^y (iOperator[y,{iDMmatrix[i][[4]],iDMmatrix[i][[5]]/2},{iDMmatrix[i][[6]],iDMmatrix[i][[7]]/2},iDMmatrix[i][[2]]])Jbase[iDMmatrix[i][[2]]],{i,DMmatrixLength}]]];


Simplify[(4\[Pi])/(2J+1) Sum[Table[D[(Coefficient[Response[DMmatrix,Operator1,T]/.{ap->ap1,an->an1},Jbase[n]])(Coefficient[Response[DMmatrix,Operator2,T]/.{ap->ap2,an->an2},Jbase[n]]),{ap1,an1}[[ii]],{ap2,an2}[[jj]]],{ii,2},{jj,2}],{n,0,Jmax}]]
];




ResponseNuclear[yyy_,jjj_,tau1_,tau2_]:=Block[{Operator1, Operator2},
Operator1=0;
Operator2=0;
If[jjj<1||jjj>8||(!(jjj\[Element]Integers)), Print["Error: Operator index must be an integer between 1 to 8, corresponding to the eight response functions in Eqn. 39 of documentation."];
Return[];];
If[!((tau1===0||tau1===1)&&(tau2===0||tau2===1)), Print["Error: isospin indices must be either 0 or 1."];
Return[];];

If[jjj==1,Operator1=MJ;];
If[jjj==2,Operator1=SigmaPPJ;];
If[jjj==3,Operator1=SigmaPJ;];
If[jjj==4,Operator1=PhiPPJ;];
If[jjj==5,Operator1=PhiTPJ;];
If[jjj==6,Operator1=DeltaJ;];
If[jjj==7,Operator1=MJ; Operator2=PhiPPJ;];
If[jjj==8,Operator1=SigmaPJ; Operator2=DeltaJ;];

If[1<=jjj<=6,
If[tau1==0&&tau2==0,Return[E^(-2y)*(2JIso+1)/(4Pi)*1/4(FF[DensityMatrix,Operator1,JIso,TIso][[2,2]]+FF[DensityMatrix,Operator1,JIso,TIso][[1,1]]+FF[DensityMatrix,Operator1,JIso,TIso][[1,2]]+FF[DensityMatrix,Operator1,JIso,TIso][[2,1]])/.y->yyy/.FormalReplace//Simplify//MyChop]
];
If[tau1==1&&tau2==1,Return[E^(-2y)*(2JIso+1)/(4Pi)*1/4(FF[DensityMatrix,Operator1,JIso,TIso][[2,2]]+FF[DensityMatrix,Operator1,JIso,TIso][[1,1]]-FF[DensityMatrix,Operator1,JIso,TIso][[1,2]]-FF[DensityMatrix,Operator1,JIso,TIso][[2,1]])/.y->yyy/.FormalReplace//Simplify//MyChop]
];
If[tau1==0&&tau2==1,Return[E^(-2y)*(2JIso+1)/(4Pi)*1/4(-FF[DensityMatrix,Operator1,JIso,TIso][[2,2]]+FF[DensityMatrix,Operator1,JIso,TIso][[1,1]]-FF[DensityMatrix,Operator1,JIso,TIso][[1,2]]+FF[DensityMatrix,Operator1,JIso,TIso][[2,1]])/.y->yyy/.FormalReplace//Simplify//MyChop]
];
If[tau1==1&&tau2==0,Return[E^(-2y)*(2JIso+1)/(4Pi)*1/4(-FF[DensityMatrix,Operator1,JIso,TIso][[2,2]]+FF[DensityMatrix,Operator1,JIso,TIso][[1,1]]+FF[DensityMatrix,Operator1,JIso,TIso][[1,2]]-FF[DensityMatrix,Operator1,JIso,TIso][[2,1]])/.y->yyy/.FormalReplace//Simplify//MyChop]
];];

If[7<=jjj<=8,
If[tau1==0&&tau2==0,Return[E^(-2y)*(2JIso+1)/(4Pi)*1/4(FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[2,2]]+FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[1,1]]+FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[1,2]]+FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[2,1]])/.y->yyy/.FormalReplace//Simplify//MyChop]
];
If[tau1==1&&tau2==1,Return[E^(-2y)*(2JIso+1)/(4Pi)*1/4(FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[2,2]]+FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[1,1]]-FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[1,2]]-FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[2,1]])/.y->yyy/.FormalReplace//Simplify//MyChop]
];
If[tau1==0&&tau2==1,Return[E^(-2y)*(2JIso+1)/(4Pi)*1/4(-FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[2,2]]+FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[1,1]]-FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[1,2]]+FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[2,1]])/.y->yyy/.FormalReplace//Simplify//MyChop]
];
If[tau1==1&&tau2==0,Return[E^(-2y)*(2JIso+1)/(4Pi)*1/4(-FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[2,2]]+FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[1,1]]+FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[1,2]]-FF[DensityMatrix,Operator1,Operator2,JIso,TIso][[2,1]])/.y->yyy/.FormalReplace//Simplify//MyChop]
];];

Return[];
];


(*******
*  Here are the names of the operators - 
 this is useful for printing out the effective Lagrangian
*********)

Op[1]="1";
Op[2]="(\!\(\*SuperscriptBox[\(v\), \(\[Perpendicular]\)]\)\!\(\*SuperscriptBox[\()\), \(2\)]\)";
Op[3]="\[ImaginaryI] \!\(\*SubscriptBox[\(S\), \(N\)]\)\[CenterDot](q\[Times]\!\(\*SuperscriptBox[\(v\), \(\[Perpendicular]\)]\))";
Op[4]="\!\(\*SubscriptBox[\(S\), \(\[Chi]\)]\)\[CenterDot]\!\(\*SubscriptBox[\(S\), \(N\)]\)";
Op[5]="\[ImaginaryI] \!\(\*SubscriptBox[\(S\), \(\[Chi]\)]\)\[CenterDot](q\[Times]\!\(\*SuperscriptBox[\(v\), \(\[Perpendicular]\)]\))";
Op[6]="(\!\(\*SubscriptBox[\(S\), \(\[Chi]\)]\)\[CenterDot]q)(\!\(\*SubscriptBox[\(S\), \(N\)]\)\[CenterDot]q)";
Op[7]="\!\(\*SubscriptBox[\(S\), \(N\)]\)\[CenterDot]\!\(\*SuperscriptBox[\(v\), \(\[Perpendicular]\)]\)";
Op[8]="\!\(\*SubscriptBox[\(S\), \(\[Chi]\)]\)\[CenterDot]\!\(\*SuperscriptBox[\(v\), \(\[Perpendicular]\)]\)";
Op[9]="\[ImaginaryI] \!\(\*SubscriptBox[\(S\), \(\[Chi]\)]\).(\!\(\*SubscriptBox[\(S\), \(N\)]\)\[Times]q)";
Op[10]="\[ImaginaryI] \!\(\*SubscriptBox[\(S\), \(N\)]\)\[CenterDot]q";
Op[11]="\[ImaginaryI] \!\(\*SubscriptBox[\(S\), \(\[Chi]\)]\)\[CenterDot]q";
Op[12]="\!\(\*SubscriptBox[\(S\), \(\[Chi]\)]\)\[CenterDot](\!\(\*SubscriptBox[\(S\), \(N\)]\)\[Times]\!\(\*SuperscriptBox[\(v\), \(\[Perpendicular]\)]\))";
Op[13]="(\[ImaginaryI]q\[Times]\!\(\*SubscriptBox[\(S\), \(\[Chi]\)]\))\[CenterDot](\!\(\*SubscriptBox[\(S\), \(N\)]\)\[CenterDot]\!\(\*SuperscriptBox[\(v\), \(\[Perpendicular]\)]\))";
Op[14]="(\[ImaginaryI] q\[CenterDot]\!\(\*SubscriptBox[\(S\), \(\[Chi]\)]\))(\!\(\*SuperscriptBox[\(v\), \(\[Perpendicular]\)]\)\[CenterDot]\!\(\*SubscriptBox[\(S\), \(N\)]\))";
Op[15]="(\[ImaginaryI] q\[CenterDot]\!\(\*SubscriptBox[\(S\), \(\[Chi]\)]\))(\!\(\*SuperscriptBox[\(v\), \(\[Perpendicular]\)]\).(\[ImaginaryI]q\[Times]\!\(\*SubscriptBox[\(S\), \(N\)]\)))";
Op[16]="q\[CenterDot]S\[CenterDot]\*SuperscriptBox[\(v\), \(\[Perpendicular]\)]"
Op[17]="q\[CenterDot]S\[CenterDot]\*SuperscriptBox[\(v\), \(\[Perpendicular]\)]"
OpRel[1]="\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)N";
OpRel[2]="\[ImaginaryI]\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N";
OpRel[3]="\[ImaginaryI]\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)N";
OpRel[4]="\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N";
OpRel[5]="\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)N";
OpRel[6]="\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*SuperscriptBox[\(q\), \(\[Alpha]\)]\)N";
OpRel[7]="\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N";
OpRel[8]="\[ImaginaryI]\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*SuperscriptBox[\(q\), \(\[Alpha]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N";
OpRel[9]="\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(q\), \(\[Nu]\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)N";
OpRel[10]="\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(q\), \(\[Nu]\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*SuperscriptBox[\(q\), \(\[Alpha]\)]\)N";
OpRel[11]="\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(q\), \(\[Nu]\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N";
OpRel[12]="\[ImaginaryI] \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(q\), \(\[Nu]\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*SuperscriptBox[\(q\), \(\[Alpha]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N";
OpRel[13]="\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)N";
OpRel[14]="\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*SuperscriptBox[\(q\), \(\[Alpha]\)]\)N";
OpRel[15]="\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N";
OpRel[16]="\[ImaginaryI] \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*SuperscriptBox[\(q\), \(\[Alpha]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N";
OpRel[17]="\[ImaginaryI] \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(q\), \(\[Nu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)N";
OpRel[18]="\[ImaginaryI] \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(q\), \(\[Nu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*SuperscriptBox[\(q\), \(\[Alpha]\)]\)N";
OpRel[19]="\[ImaginaryI] \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(q\), \(\[Nu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N";
OpRel[20]="\[ImaginaryI] \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(q\), \(\[Nu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi] \!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*SuperscriptBox[\(q\), \(\[Alpha]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N";
CoeffDimNonrel[1]=0;CoeffDimNonrel[2]=0;CoeffDimNonrel[3]=-1;CoeffDimNonrel[4]=0;CoeffDimNonrel[5]=-1;CoeffDimNonrel[6]=-2;CoeffDimNonrel[7]=0;CoeffDimNonrel[8]=0;CoeffDimNonrel[9]=-1;CoeffDimNonrel[10]=-1;CoeffDimNonrel[11]=-1;CoeffDimNonrel[12]=0;CoeffDimNonrel[13]=-1;CoeffDimNonrel[14]=-1;CoeffDimNonrel[15]=-2;
CoeffDimRel[1]=-2;CoeffDimRel[2]=-2;CoeffDimRel[3]=-2;CoeffDimRel[4]=-4;CoeffDimRel[5]=-2;CoeffDimRel[6]=-4;CoeffDimRel[7]=-3;CoeffDimRel[8]=-4;CoeffDimRel[9]=-4;CoeffDimRel[10]=-4;CoeffDimRel[11]=-3;CoeffDimRel[12]=-4;CoeffDimRel[13]=-3;CoeffDimRel[14]=-3;CoeffDimRel[15]=-2;CoeffDimRel[16]=-3;CoeffDimRel[17]=-4;CoeffDimRel[18]=-4;CoeffDimRel[19]=-3;CoeffDimRel[20]=-4;


(*When the user wants to turn on coefficients, they do it using the SetCoeffsNonrel function*)

UsingRelCoeffs=False;

ZeroCoeffs[]:=Block[{iii},
For[iii=1,iii<=12,iii++,
cpvector[[iii]]=0;
cnvector[[iii]]=0;
];
For[iii=1,iii<=20,iii++,
dpvector[[iii]]=0;
dnvector[[iii]]=0;
];
ellpnucl={{0}}~Join~Table[{0,0,0},{i,2,4}];
ellnnucl={{0}}~Join~Table[{0,0,0},{i,2,4}];
];





SetCoeffsNonrel[Op_,coeffdimless_,nucleon_]:=Block[{c0,c1,coeff},

If[UsingRelCoeffs,

Print[Style["WARNING: You are switching from using relativistic operators to non-relativistic operators.",32,Orange]];
Print[Style["All previous settings for coefficients will be discarded.",32,Orange]];
ZeroCoeffs[];
UsingRelCoeffs=False;
];

(*Convert from the old normalization of c coefficients to the new one *)
If[Op==1, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless;];
If[Op==2, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless;];
If[Op==3, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless/mN;];
If[Op==4, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless;];
If[Op==5, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless/mN;];
If[Op==6, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless/mN^2;];
If[Op==7, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless;];
If[Op==8, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless;];
If[Op==9, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless/mN;];
If[Op==10, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless/mN;];
If[Op==11, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless/mN;];
If[Op==12, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless;];
If[Op==13, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless/mN;];
If[Op==14, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless/mN;];
If[Op==15, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless/mN^2;];
If[Op==16, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless/mN;];
If[Op==17, coeff=(4mN*mchiFORMAL/mV^2)coeffdimless/mN;];

If[nucleon!="n"&&nucleon!="p"&&nucleon!=0&&nucleon!=1,
Print["3rd argument must be one of \"p\",\"n\",0, or 1"];Return[];
];
If[!(Integer[Op]&&1<=Op&&Op<=17),
Print["1st argument must be an integer between 1 and 15"];Return[];
];
If[nucleon=="p",cpvector[[Op]]=coeff; Return[];];
If[nucleon=="n",cnvector[[Op]]=coeff; Return[];];
If[nucleon==0,
(*Store the old value of isoscalar,isovector coefficient*)
c0=cpvector[[Op]]+cnvector[[Op]];c1=cpvector[[Op]]-cnvector[[Op]];
(*Set the new value for isoscalar*)
c0=coeff;
(*Convert back to neutron, proton basis*)
cpvector[[Op]]=(c0+c1)/2//Expand;
cnvector[[Op]]=(c0-c1)/2//Expand;
Return[];];
If[nucleon==1,
(*Store the old value of isoscalar,isovector coefficient*)
c0=cpvector[[Op]]+cnvector[[Op]];c1=cpvector[[Op]]-cnvector[[Op]];
(*Set the new value for isoscalar*)
c1=coeff;
(*Convert back to neutron, proton basis*)
cpvector[[Op]]=(c0+c1)/2//Expand;
cnvector[[Op]]=(c0-c1)/2//Expand;
Return[];];
];

(*Same procedure, except if the user prefers the relativistic coefficients*)
SetCoeffsRel[Op_,coeffReldimless_,nucleon_]:=Block[{d0,d1,coeffRel},

(*If[(Op==12)||(Op==16)||(Op==18)||(Op==19),
 Print[Style["Error: Relativistic operators 12,16,18, and 19 have not been implemented! Ignoring function call.",32,Red]];
Return[];
];*)

If[!UsingRelCoeffs,

Print[Style["WARNING: You are switching from using non-relativistic operators to relativistic operators.",32,Orange]];
Print[Style["All previous settings for coefficients will be discarded and DM spin will be set to 1/2.",32,Orange]];
ZeroCoeffs[];
SetJChi[1/2];
UsingRelCoeffs=True;
];

If[Op==1, coeffRel=coeffReldimless/mMFORMAL^2;];
If[Op==2, coeffRel=coeffReldimless/mMFORMAL^2;];
If[Op==3, coeffRel=coeffReldimless/mMFORMAL^2;];
If[Op==4, coeffRel=coeffReldimless/mMFORMAL^2;];
If[Op==5, coeffRel=coeffReldimless/mMFORMAL^2;];
If[Op==6, coeffRel=coeffReldimless/mMFORMAL^3;];
If[Op==7, coeffRel=coeffReldimless/mMFORMAL^2;];
If[Op==8, coeffRel=coeffReldimless/mMFORMAL^3;];
If[Op==9, coeffRel=coeffReldimless/mMFORMAL^3;];
If[Op==10, coeffRel=coeffReldimless/mMFORMAL^4;];
If[Op==11, coeffRel=coeffReldimless/mMFORMAL^3;];
If[Op==12, coeffRel=coeffReldimless/mMFORMAL^4;];
If[Op==13, coeffRel=coeffReldimless/mMFORMAL^2;];
If[Op==14, coeffRel=coeffReldimless/mMFORMAL^3;];
If[Op==15, coeffRel=coeffReldimless/mMFORMAL^2;];
If[Op==16, coeffRel=coeffReldimless/mMFORMAL^3;];
If[Op==17, coeffRel=coeffReldimless/mMFORMAL^3;];
If[Op==18, coeffRel=coeffReldimless/mMFORMAL^4;];
If[Op==19, coeffRel=coeffReldimless/mMFORMAL^3;];
If[Op==20, coeffRel=coeffReldimless/mMFORMAL^4;];

If[Op==1,Print["Relativistic Operator 1 is \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)N"];]
If[Op==2,Print["Relativistic Operator 2 is \[ImaginaryI]\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N"];]
If[Op==3,Print["Relativistic Operator 3 is \[ImaginaryI]\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)N"];]
If[Op==4,Print["Relativistic Operator 4 is \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N"];]
If[Op==5,Print["Relativistic Operator 5 is \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)N"];]
If[Op==6,Print["Relativistic Operator 6 is \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*FractionBox[SuperscriptBox[\(q\), \(\[Alpha]\)], SubscriptBox[\(m\), \(M\)]]\)N"];]
If[Op==7,Print["Relativistic Operator 7 is \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N"];]
If[Op==8,Print["Relativistic Operator 8 is \[ImaginaryI]\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*FractionBox[SuperscriptBox[\(q\), \(\[Alpha]\)], SubscriptBox[\(m\), \(M\)]]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N"];]
If[Op==9,Print["Relativistic Operator 9 is \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*FractionBox[SubscriptBox[\(q\), \(\[Nu]\)], SubscriptBox[\(m\), \(M\)]]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)N"];]
If[Op==10,Print["Relativistic Operator 10 is \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*FractionBox[SubscriptBox[\(q\), \(\[Nu]\)], SubscriptBox[\(m\), \(M\)]]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*FractionBox[SuperscriptBox[\(q\), \(\[Alpha]\)], SubscriptBox[\(m\), \(M\)]]\)N"];]
If[Op==11,Print["Relativistic Operator 11 is \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*FractionBox[SubscriptBox[\(q\), \(\[Nu]\)], SubscriptBox[\(m\), \(M\)]]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N"];]
If[Op==12,Print["Relativistic Operator 12 is \[ImaginaryI]\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*FractionBox[SubscriptBox[\(q\), \(\[Nu]\)], SubscriptBox[\(m\), \(M\)]]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*FractionBox[SuperscriptBox[\(q\), \(\[Alpha]\)], SubscriptBox[\(m\), \(M\)]]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N"];]
If[Op==13,Print["Relativistic Operator 13 is \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)N"];]
If[Op==14,Print["Relativistic Operator 14 is \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*FractionBox[SuperscriptBox[\(q\), \(\[Alpha]\)], SubscriptBox[\(m\), \(M\)]]\)N"];]
If[Op==15,Print["Relativistic Operator 15 is \!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N"];]
If[Op==16,Print["Relativistic Operator 16 is \[ImaginaryI]\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*FractionBox[SuperscriptBox[\(q\), \(\[Alpha]\)], SubscriptBox[\(m\), \(M\)]]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N"];]
If[Op==17,Print["Relativistic Operator 17 is \[ImaginaryI]\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*FractionBox[SubscriptBox[\(q\), \(\[Nu]\)], SubscriptBox[\(m\), \(M\)]]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)N"];]
If[Op==18,Print["Relativistic Operator 18 is \[ImaginaryI]\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*FractionBox[SubscriptBox[\(q\), \(\[Nu]\)], SubscriptBox[\(m\), \(M\)]]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*FractionBox[SuperscriptBox[\(q\), \(\[Alpha]\)], SubscriptBox[\(m\), \(M\)]]\)N"];]
If[Op==19,Print["Relativistic Operator 19 is \[ImaginaryI]\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*FractionBox[SubscriptBox[\(q\), \(\[Nu]\)], SubscriptBox[\(m\), \(M\)]]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N"];]
If[Op==20,Print["Relativistic Operator 20 is \[ImaginaryI]\!\(\*OverscriptBox[\(\[Chi]\), \(_\)]\)\!\(\*SuperscriptBox[\(\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*FractionBox[SubscriptBox[\(q\), \(\[Nu]\)], SubscriptBox[\(m\), \(M\)]]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)\[Chi]\!\(\*OverscriptBox[\(N\), \(_\)]\)\!\(\*SubscriptBox[\(\[ImaginaryI]\[Sigma]\), \(\[Mu]\[Alpha]\)]\)\!\(\*FractionBox[SuperscriptBox[\(q\), \(\[Alpha]\)], SubscriptBox[\(m\), \(M\)]]\)\!\(\*SuperscriptBox[\(\[Gamma]\), \(5\)]\)N"];]

If[nucleon!="n"&&nucleon!="p"&&nucleon!=0&&nucleon!=1,
Print["3rd argument must be one of \"p\",\"n\",0, or 1"];Return[];
];
If[!(Integer[Op]&&1<=Op&&Op<=20),
Print["1st argument must be an integer between 1 and 20"];Return[];
];
If[nucleon=="p",dpvector[[Op]]=coeffRel; ConvertRel[]; Return[];];
If[nucleon=="n",dnvector[[Op]]=coeffRel; ConvertRel[]; Return[];];
If[nucleon==0,
d0=dpvector[[Op]]+dnvector[[Op]];
d1=dpvector[[Op]]-dnvector[[Op]];
d0=coeffRel;
dpvector[[Op]]=(d0+d1)/2//Expand;
dnvector[[Op]]=(d0-d1)/2//Expand;
ConvertRel[];
Return[];];
If[nucleon==1,
d0=dpvector[[Op]]+dnvector[[Op]];d1=dpvector[[Op]]-dnvector[[Op]];
d1=coeffRel;
dpvector[[Op]]=(d0+d1)/2//Expand;
dnvector[[Op]]=(d0-d1)/2//Expand;
ConvertRel[];
Return[];];
];

ConvertRel[]:=Block[{cpvectorTEMP,cnvectorTEMP},
cnvectorTEMP=Table[0,{i,15}];
cpvectorTEMP=Table[0,{i,15}];
(*Now determine the non-relativistic coefficients*)
cpvectorTEMP[[1]]=(4 mchiFORMAL mN)(dpvector[[1]]+dpvector[[5]]+q^2/(2mN)dpvector[[6]]-q^2/(2mchiFORMAL)dpvector[[9]]);
cnvectorTEMP[[1]]=(4 mchiFORMAL mN)(dnvector[[1]]+dnvector[[5]]+q^2/(2mN)dnvector[[6]]-q^2/(2mchiFORMAL)dnvector[[9]]);
cpvectorTEMP[[2]]=0;
cnvectorTEMP[[2]]=0;
cpvectorTEMP[[3]]=(1/mN)(4 mchiFORMAL mN)(-2mN dpvector[[6]]);
cnvectorTEMP[[3]]=(1/mN)(4 mchiFORMAL mN)(-2mN dnvector[[6]]);
cpvectorTEMP[[4]]=(4 mchiFORMAL mN)(2q^2/mchiFORMAL dpvector[[6]]-2q^2/mN dpvector[[9]]+4q^2 dpvector[[10]]-4dpvector[[15]]);
cnvectorTEMP[[4]]=(4 mchiFORMAL mN)(2q^2/mchiFORMAL dnvector[[6]]-2q^2/mN dnvector[[9]]+4q^2 dnvector[[10]]-4dnvector[[15]]);
cpvectorTEMP[[5]]=(1/mN)(4 mchiFORMAL mN)(2mN dpvector[[9]]);
cnvectorTEMP[[5]]=(1/mN)(4 mchiFORMAL mN)(2mN dnvector[[9]]);
cpvectorTEMP[[6]]=(1/mN^2)(4 mchiFORMAL mN)(-mN/mchiFORMAL dpvector[[4]]-2mN^2/mchiFORMAL dpvector[[6]]+2mN dpvector[[9]]-4mN^2 dpvector[[10]]+4mN^2dpvector[[20]]);
cnvectorTEMP[[6]]=(1/mN^2)(4 mchiFORMAL mN)(-mN/mchiFORMAL dnvector[[4]]-2mN^2/mchiFORMAL dnvector[[6]]+2mN dnvector[[9]]-4mN^2 dnvector[[10]]+4mN^2dnvector[[20]]);
cpvectorTEMP[[7]]=(4 mchiFORMAL mN)(-2dpvector[[7]]);
cnvectorTEMP[[7]]=(4 mchiFORMAL mN)(-2dnvector[[7]]);
cpvectorTEMP[[8]]=(4 mchiFORMAL mN)(2dpvector[[13]]);
cnvectorTEMP[[8]]=(4 mchiFORMAL mN)(2dnvector[[13]]);
cpvectorTEMP[[9]]=(1/mN)(4 mchiFORMAL mN)(2mN/mchiFORMAL dpvector[[7]]+4mN dpvector[[11]]+2dpvector[[13]]-4mN dpvector[[14]]);
cnvectorTEMP[[9]]=(1/mN)(4 mchiFORMAL mN)(2mN/mchiFORMAL dnvector[[7]]+4mN dnvector[[11]]+2dnvector[[13]]-4mN dnvector[[14]]);
cpvectorTEMP[[10]]=(1/mN)(4 mchiFORMAL mN)(dpvector[[2]]+2mN dpvector[[8]]-mN/mchiFORMAL q^2 dpvector[[12]]);
cnvectorTEMP[[10]]=(1/mN)(4 mchiFORMAL mN)(dnvector[[2]]+2mN dnvector[[8]]-mN/mchiFORMAL q^2 dnvector[[12]]);
cpvectorTEMP[[11]]=(1/mN)(4 mchiFORMAL mN)(-mN/mchiFORMAL dpvector[[3]]+2mN dpvector[[17]]+q^2 dpvector[[18]]);
cnvectorTEMP[[11]]=(1/mN)(4 mchiFORMAL mN)(-mN/mchiFORMAL dnvector[[3]]+2mN dnvector[[17]]+q^2 dnvector[[18]]);
cpvectorTEMP[[12]]=(4 mchiFORMAL mN)(-4q^2 dpvector[[12]]);
cnvectorTEMP[[12]]=(4 mchiFORMAL mN)(-4q^2 dnvector[[12]]);
cpvectorTEMP[[13]]=(1/mN)(4 mchiFORMAL mN)(4mN dpvector[[16]]);
cnvectorTEMP[[13]]=(1/mN)(4 mchiFORMAL mN)(4mN dnvector[[16]]);
cpvectorTEMP[[14]]=(1/mN)(4 mchiFORMAL mN)(-4mN dpvector[[19]]);
cnvectorTEMP[[14]]=(1/mN)(4 mchiFORMAL mN)(-4mN dnvector[[19]]);
cpvectorTEMP[[15]]=(1/mN^2)(4 mchiFORMAL mN)(-4mN^2 dpvector[[12]]+4mN^2 dpvector[[18]]);
cnvectorTEMP[[15]]=(1/mN^2)(4 mchiFORMAL mN)(-4mN^2 dnvector[[12]]+4mN^2 dnvector[[18]]);
(*c's used internally are in the old normalization so there is no need to change*)
cpvector=cpvectorTEMP;
cnvector=cnvectorTEMP;
Return[];];

PrintLag[]:=Block[{},
OldToNewNorm=1/(4mN*mchi);


Print["Your Lagrangian is"];
If[!UsingRelCoeffs,
Print[" \!\(\*SubscriptBox[\(L\), \(prot\)]\)=",Sum[OldToNewNorm*cpvector[[ii]]Op[ii]/.FormalReplace,{ii,1,17}]];
Print[" \!\(\*SubscriptBox[\(L\), \(neut\)]\)=",Sum[OldToNewNorm*cnvector[[ii]]Op[ii]/.FormalReplace,{ii,1,17}]];
If[!(cpvector[[2]]===0&&cnvector[[2]]===0),
   Print[Style["Warning: Implementation of \!\(\*SubscriptBox[\(O\), \(2\)]\) discards \!\(\*SuperscriptBox[SubscriptBox[\(v\), \(N\)], \(2\)]\) piece.  ",32,Orange]];
];
,
Print[" \!\(\*SubscriptBox[\(L\), \(prot\)]\)=",Sum[dpvector[[ii]]OpRel[ii]/.FormalReplace,{ii,1,20}]];
Print[" \!\(\*SubscriptBox[\(L\), \(neut\)]\)=",Sum[dnvector[[ii]]OpRel[ii]/.FormalReplace,{ii,1,20}]];;
];

]



(*Define constants*)

mN:=0.938272 GeV
(*mn and mp are close enough together that we just use a single variable mN for them*)
mV:=246.2GeV;


(* ::Text:: *)
(*Section for the Form Factors*)


(* Underlying functions
*)

(*For a dark matter particle with general spin, Cl refers to an effective quadratic casimir*)
Cl[jin_]:=(4jin(jin+1))/3
(*M refers to isotope mass number (# of nucleons), 
mchi is the dark matter particle mass and \[Mu]T is the reduced mass
of the target*)
\[Mu]T[mchi_, M_]:= mchi M mN/(mchi+M mN)



FFfinal[DMmatrix_,J_,T_]:=Block[{iiFF,jjFF,ResponseCoeff,iiResponse},

(* JLN This is what we'll need to change*)

cvector[1]=cpvector;
cvector[2]=cnvector;
(*These response coefficients differ in their definition from those in the paper 
because they have old c's instead of new c's, resulting in an overall factor of 
1/(4mN mchi)^2.  This will show up as an additional factor that we multiply
FF by before printing out StrucFunction, TransitionProbability, and 
ResponseNucl *)
ResponseCoeff[MJ]=Table[
1/4 Cl[jchi]((cvector[iiFF][[5]]cvector[jjFF][[5]] q^2+cvector[iiFF][[8]]cvector[jjFF][[8]])(v^2-q^2/(4(\[Mu]T[mchi,M])^2))+cvector[iiFF][[11]]cvector[jjFF][[11]]q^2)+(cvector[iiFF][[2]](v^2-q^2/(4(\[Mu]T[mchi,M])^2))+cvector[iiFF][[1]])(cvector[jjFF][[2]](v^2-q^2/(4(\[Mu]T[mchi,M])^2))+cvector[jjFF][[1]])+cvector[iiFF][[16]]cvector[jjFF][[16]](q^2*v^2/6)
,{iiFF,2},{jjFF,2}];
ResponseCoeff[SigmaPPJ]=Table[
1/16 Cl[jchi](cvector[iiFF][[6]]cvector[jjFF][[6]]q^4+(cvector[iiFF][[13]]cvector[jjFF][[13]]q^2+cvector[iiFF][[12]]cvector[jjFF][[12]])(v^2-q^2/(4(\[Mu]T[mchi,M])^2))+2cvector[iiFF][[4]]cvector[jjFF][[6]]q^2+cvector[iiFF][[4]]cvector[jjFF][[4]])+1/4 (cvector[iiFF][[10]]cvector[jjFF][[10]]+1/3 cvector[iiFF][[17]]cvector[jjFF][[17]])q^2
,{iiFF,2},{jjFF,2}];
ResponseCoeff[SigmaPJ]=Table[
1/32 Cl[jchi](2cvector[iiFF][[9]]cvector[jjFF][[9]]q^2+(cvector[iiFF][[15]]cvector[jjFF][[15]]q^4+cvector[iiFF][[14]]cvector[jjFF][[14]]q^2-2cvector[iiFF][[12]]cvector[jjFF][[15]]q^2+cvector[iiFF][[12]]cvector[jjFF][[12]])(v^2-q^2/(4(\[Mu]T[mchi,M])^2))+2cvector[iiFF][[4]]cvector[jjFF][[4]])+1/8 (cvector[iiFF][[3]]cvector[jjFF][[3]]q^2+cvector[iiFF][[7]]cvector[jjFF][[7]])(v^2-q^2/(4(\[Mu]T[mchi,M])^2))+1/24 cvector[iiFF][[17]]cvector[jjFF][[17]]q^2
,{iiFF,2},{jjFF,2}];
ResponseCoeff[DeltaJ]=Table[
q^2/(4mN^2) Cl[jchi](cvector[iiFF][[5]]cvector[jjFF][[5]]q^2+cvector[iiFF][[8]]cvector[jjFF][[8]])+2 q^2/mN^2 cvector[iiFF][[2]]cvector[jjFF][[2]](v^2-q^2/(4(\[Mu]T[mchi,M])^2))+1/6 cvector[iiFF][[16]]cvector[jjFF][[16]]q^2
,{iiFF,2},{jjFF,2}];
ResponseCoeff[PhiPPJ]=Table[q^2/(16mN^2) Cl[jchi](cvector[iiFF][[12]]-cvector[iiFF][[15]]q^2)(cvector[jjFF][[12]]-cvector[jjFF][[15]]q^2)+q^4/(4mN^2)cvector[iiFF][[3]]cvector[jjFF][[3]],{iiFF,2},{jjFF,2}];
ResponseCoeff[PhiTPJ]=Table[q^2/(16mN^2)Cl[jchi](cvector[iiFF][[13]]cvector[jjFF][[13]]q^2+cvector[iiFF][[12]]cvector[jjFF][[12]]),{iiFF,2},{jjFF,2}];
ResponseCoeff[MJ,PhiPPJ]=Table[q^2/(4mN)Cl[jchi]cvector[iiFF][[11]](cvector[jjFF][[12]]-cvector[jjFF][[15]]q^2)+q^2/(mN)cvector[jjFF][[3]](cvector[iiFF][[1]]+cvector[iiFF][[2]](v^2-q^2/(4(\[Mu]T[mchi,M])^2))),{iiFF,2},{jjFF,2}];
ResponseCoeff[SigmaPJ,DeltaJ]=Table[q^2/(4mN)Cl[jchi](cvector[iiFF][[4]]cvector[jjFF][[5]]-cvector[jjFF][[8]]cvector[iiFF][[9]])-q^2/(mN)cvector[jjFF][[2]]cvector[iiFF][[3]](v^2-q^2/(4(\[Mu]T[mchi,M])^2)),{iiFF,2},{jjFF,2}];
Sum[ResponseCoeff[MJ][[iiFF,jjFF]]*FF[DMmatrix,MJ,J,T][[iiFF,jjFF]]+ResponseCoeff[SigmaPPJ][[iiFF,jjFF]]*FF[DMmatrix,SigmaPPJ,J,T][[iiFF,jjFF]]+ResponseCoeff[SigmaPJ][[iiFF,jjFF]]*FF[DMmatrix,SigmaPJ,J,T][[iiFF,jjFF]]+ResponseCoeff[DeltaJ][[iiFF,jjFF]]*FF[DMmatrix,DeltaJ,J,T][[iiFF,jjFF]]+ResponseCoeff[PhiPPJ][[iiFF,jjFF]]*FF[DMmatrix,PhiPPJ,J,T][[iiFF,jjFF]]+ResponseCoeff[PhiTPJ][[iiFF,jjFF]]*FF[DMmatrix,PhiTPJ,J,T][[iiFF,jjFF]]+ResponseCoeff[MJ,PhiPPJ][[iiFF,jjFF]]*FF[DMmatrix,MJ,PhiPPJ,J,T][[iiFF,jjFF]]+ResponseCoeff[SigmaPJ,DeltaJ][[iiFF,jjFF]]*FF[DMmatrix,SigmaPJ,DeltaJ,J,T][[iiFF,jjFF]],{iiFF,2},{jjFF,2}]
]



(**Define another nuclear form factor for cross-check purposes(?), via Eqns. 36,38,39 of Wick's version**)

FFfinalnucl2[DMmatrix_,J_,T_]:=Block[{iiFF,jjFF,DMResponseCoeff,iiResponse},

cvector[1]=cpvector;
cvector[2]=cnvector;
(*These response coefficients differ in their definition from those in the paper 
because they have c's instead of a's, resulting in an overall factor of 
1/(4mN mchi)^2.  This will show up as an additional factor that we multiply
FF by before printing out StrucFunction, TransitionProbability, and 
ResponseNucl *)
DMResponseCoeff[MJ] = Table[(cvector[iiFF][[1]]+v^2 cvector[iiFF][[2]])(cvector[jjFF][[1]]+v^2 cvector[jjFF][[2]])+Cl[jchi]/4 (q^2/mN^2 v^2 cvector[iiFF][[5]]cvector[jjFF][[5]] + v^2 cvector[iiFF][[8]]cvector[jjFF][[8]] + q^2/mN^2 cvector[iiFF][[11]]cvector[jjFF][[11]]),{iiFF,2},{jjFF,2}];
DMResponseCoeff[PhiPPJ] = Table[q^2/(4mN^2)cvector[iiFF][[3]] cvector[jjFF][[3]] + Cl[jchi]/16 cvector[iiFF][[12]]cvector[jjFF][[12]],{iiFF,2},{jjFF,2}];
DMResponseCoeff[MJ,PhiPPJ] = Table[cvector[iiFF][[3]](cvector[jjFF][[1]]+v^2 cvector[jjFF][[2]])+Cl[jchi]/4 cvector[iiFF][[12]]cvector[jjFF][[11]],{iiFF,2},{jjFF,2}];
DMResponseCoeff[PhiTPJ] = Table[1/16 Cl[jchi](cvector[iiFF][[12]] cvector[jjFF][[12]] + q^2/mN^2 cvector[iiFF][[13]]cvector[jjFF][[13]]),{iiFF,2},{jjFF,2}];
DMResponseCoeff[SigmaPPJ] = Table[q^2/(4mN^2) cvector[iiFF][[10]]cvector[jjFF][[10]] + 1/16 Cl[jchi](cvector[iiFF][[4]]cvector[jjFF][[4]]+q^2/mN^2(cvector[iiFF][[4]]cvector[jjFF][[6]]+cvector[iiFF][[6]]cvector[jjFF][[4]]) + q^4/mN^4 cvector[iiFF][[6]]cvector[jjFF][[6]] + v^2 cvector[iiFF][[12]]cvector[jjFF][[12]] + q^2/mN^2 v^2cvector[iiFF][[13]]cvector[jjFF][[13]]),{iiFF,2},{jjFF,2}];
DMResponseCoeff[SigmaPJ] = Table[1/8(q^2/mN^2 v^2 cvector[iiFF][[3]]cvector[jjFF][[3]] + v^2 cvector[iiFF][[7]]cvector[jjFF][[7]]) + 1/16 Cl[jchi](cvector[iiFF][[4]]cvector[jjFF][[4]] + q^2/mN^2 cvector[iiFF][[9]]cvector[jjFF][[9]] + v^2/2 cvector[iiFF][[12]]cvector[jjFF][[12]]+q^2/(2mN^2)cvector[iiFF][[14]]cvector[jjFF][[14]]),{iiFF,2},{jjFF,2}];
DMResponseCoeff[DeltaJ] = Table[2v^2 cvector[iiFF][[2]]cvector[jjFF][[2]] + Cl[jchi]/4 (q^2/mN^2 cvector[iiFF][[5]]cvector[jjFF][[5]] + cvector[iiFF][[8]]cvector[jjFF][[8]]),{iiFF,2},{jjFF,2}];
DMResponseCoeff[SigmaPJ, DeltaJ] = Table[-v^2 cvector[iiFF][[2]]cvector[jjFF][[3]] + Cl[jchi]/4 (cvector[iiFF][[5]]cvector[jjFF][[4]]-cvector[iiFF][[8]]cvector[jjFF][[9]]),{iiFF,2},{jjFF,2}];
Sum[DMResponseCoeff[MJ][[iiFF,jjFF]]*FF[DMmatrix,MJ,J,T][[iiFF,jjFF]]+DMResponseCoeff[SigmaPPJ][[iiFF,jjFF]]*FF[DMmatrix,SigmaPPJ,J,T][[iiFF,jjFF]]+DMResponseCoeff[SigmaPJ][[iiFF,jjFF]]*FF[DMmatrix,SigmaPJ,J,T][[iiFF,jjFF]]+DMResponseCoeff[DeltaJ][[iiFF,jjFF]]*FF[DMmatrix,DeltaJ,J,T][[iiFF,jjFF]]+DMResponseCoeff[PhiPPJ][[iiFF,jjFF]]*FF[DMmatrix,PhiPPJ,J,T][[iiFF,jjFF]]+DMResponseCoeff[PhiTPJ][[iiFF,jjFF]]*FF[DMmatrix,PhiTPJ,J,T][[iiFF,jjFF]]+DMResponseCoeff[MJ,PhiPPJ][[iiFF,jjFF]]*FF[DMmatrix,MJ,PhiPPJ,J,T][[iiFF,jjFF]]+DMResponseCoeff[SigmaPJ,DeltaJ][[iiFF,jjFF]]*FF[DMmatrix,SigmaPJ,DeltaJ,J,T][[iiFF,jjFF]],{iiFF,2},{jjFF,2}]
]



(* ::Text:: *)
(*Velocity Distributions*)


Fv0MB[\[Eta]_,xmin_]:=(Erf[xmin+\[Eta]]-Erf[xmin-\[Eta]])/(2 \[Eta]);
FvsqMB[\[Eta]_,xmin_]:=((E^-(-xmin+\[Eta])^2 (xmin+\[Eta])-E^-(xmin+\[Eta])^2 (xmin-\[Eta]))/(2 Sqrt[\[Pi]] \[Eta])+((1+2 \[Eta]^2) (Erf[xmin+\[Eta]]-Erf[xmin-\[Eta]]))/(4 \[Eta]));
Fv0MBcutoff[\[Eta]_,xmin_,xesc_]:=(-4 \[Eta] (-3-3 xesc^2+3 xmin^2+\[Eta]^2)+3 E^xesc^2 Sqrt[\[Pi]] (Erf[xmin-\[Eta]]-Erf[xmin+\[Eta]]))/(2 \[Eta] (6 xesc+4 xesc^3-3 E^xesc^2 Sqrt[\[Pi]] Erf[xesc])) UnitStep[xesc-xmin-\[Eta]]+(2 (xesc-xmin+\[Eta]) (3+(2 xesc+xmin-\[Eta]) (xesc-xmin+\[Eta]))+3 E^xesc^2 Sqrt[\[Pi]] (-Erf[xesc]+Erf[xmin-\[Eta]]))/(2 \[Eta] (6 xesc+4 xesc^3-3 E^xesc^2 Sqrt[\[Pi]] Erf[xesc])) UnitStep[xesc-xmin+\[Eta],-xesc+xmin+\[Eta]];
FvsqMBcutoff[\[Eta]_,xmin_,xesc_]:=(-(E^(-2 (xmin^2+\[Eta]^2)) (-30 E^(xesc^2+(xmin-\[Eta])^2) (xmin-\[Eta])+30 E^(xesc^2+(xmin+\[Eta])^2) (xmin+\[Eta])+4 E^(2 (xmin^2+\[Eta]^2)) \[Eta] (-15 (2+2 xesc^2+xesc^4-xmin^4)-10 (1+xesc^2) \[Eta]^2+\[Eta]^4)+15 E^(xesc^2+2 (xmin^2+\[Eta]^2)) Sqrt[\[Pi]] (1+2 \[Eta]^2) (-Erf[xmin-\[Eta]]+Erf[xmin+\[Eta]])))/(20 \[Eta] (6 xesc+4 xesc^3-3 E^xesc^2 Sqrt[\[Pi]] Erf[xesc])))UnitStep[xesc-xmin-\[Eta]]+((E^(-xmin^2-\[Eta]^2) (2 E^(xmin^2+\[Eta]^2) (15 xesc+10 xesc^3+4 xesc^5-10 xmin^3-10 xesc^2 xmin^3+6 xmin^5+15 (2+2 xesc^2+xesc^4-xmin^4) \[Eta]+10 (3 xesc+2 xesc^3+xmin^3) \[Eta]^2+10 (1+xesc^2) \[Eta]^3-\[Eta]^5)+15 E^xesc^2 (-2 E^(2 xmin \[Eta]) (xmin+\[Eta])+E^(xmin^2+\[Eta]^2) Sqrt[\[Pi]] (1+2 \[Eta]^2) (-Erf[xesc]+Erf[xmin-\[Eta]]))))/(20 \[Eta] (6 xesc+4 xesc^3-3 E^xesc^2 Sqrt[\[Pi]] Erf[xesc])))UnitStep[xesc-xmin+\[Eta],-xesc+xmin+\[Eta]];


(* ::Text:: *)
(*Here is the function for the user*)


(*the optional argument for formfactor if the user wants to output the form
factor to a TeX source, myFormFactor.tex. This file, by default, will appear
in the Users/username directory*)
StrucFunction[vv_,qqdimless_,ifOutFile_:0]:=Block[{ii, myFF},


PrintLag[];


Print["Your structure function is"];
(* The factor of 1/(4mN mchi)^2 is necessary to convert the c coefficients to a coefficients *)
myFF=E^(-2y) FFfinal[DensityMatrix,JIso,TIso]/.FormalReplace;
If[ifOutFile!=1,Return[1/(4mN mchi)^2*myFF/.y->(q bHO/2)^2/.q->qqdimless*GeV/.v->vv/.b->bHO//Expand//MyChop//Simplify]];

If[ifOutFile==1,
Print["Writing to TeX file..."];
TeXForm[1/(4mN mchi)^2*myFF/.y->(q bHO/2)^2/.q->qqdimless*GeV/.v->vv/.b->bHO//Expand//MyChop//Simplify]>>"myFormFactor.tex";
];];

TransitionProbability[vv_,qqdimless_,IfRel_:False]:=Block[{ii, myFF,ANonrelToRel},

ANonrelToRel=1;
If[IfRel,ANonrelToRel=(4mchi*M*mN)^2];

PrintLag[];


(* The factor of 1/(4mN mchi)^2 is necessary to convert the c coefficients to a coefficients *)
Print["Your transition probability is"];
myFF=E^(-2y) FFfinal[DensityMatrix,JIso,TIso]/.FormalReplace;
Return[ANonrelToRel/(4mN mchi)^2*myFF/.y->(q bHO/2)^2/.q->qqdimless*GeV/.v->vv/.b->bHO//Expand//MyChop//Simplify];
];


DiffCrossSection[ERkeV_,vv_]:=Block[{FFTemp,ER,bb,qq},
bb=bHO;
ER=ERkeV*10^(-6)*GeV;
qq=Sqrt[2M*(mN/GeV)*ERkeV]*10^(-3)GeV;

PrintLag[];


FFTemp=E^(-2y) FFfinal[DensityMatrix,JIso,TIso]/.q->qq/.y->((qq bb)/2)^2/.b->bb/.v->vv;

Print["Your cross-section is"];
Return[M/(32\[Pi] vv^2 mchi^2 mN) FFTemp(*/.vmin->qq/(2\[Mu]T[mchi,M])*)]/.FormalReplace//MyChop
];


ApproxTotalCrossSection[vv_]:=Block[{FFTempNoExp,FFTempNoExp2,ER,qqmax,bb,qq},
bb=bHO;
qqmax=2\[Mu]T[mchi,M]*vv;

PrintLag[];


FFTempNoExp=FFfinal[DensityMatrix,JIso,TIso]/.q->qq/.y->((qq bb)/2)^2/.b->bb/.v->vv;
(*Change integration variables using dER=(q/mT)dq and integrate*)
FFTempNoExp2=Collect[(qq/(M*mN))*FFTempNoExp,qq]/.{qq^{a_Integer} -> Superscript[qqmax, a+1]/(a+1),qq->qqmax/2} (*/.qq^(a_)->(qqmax^(a+1))/(a+1)*);

Print["Here is your small-nucleus-radius approximate cross-section.
This approximation is valid only at v \[LessLess] 1/(2\!\(\*SubscriptBox[\(\[Mu]\), \(T\)]\)b)."];
Return[M/(32\[Pi] vv^2 mchi^2 mN) FFTempNoExp2]/.FormalReplace//MyChop//Expand
];


EventRate[NT_,\[Rho]chi_,qqGeV_,vve_,vv0_]:=EventRate[NT,\[Rho]chi,qqGeV,vve,vv0,12*vv0];
EventRate[NT_,\[Rho]chi_,qqGeV_,vve_,vv0_,vvesc_]:=EventRateInelastic[NT,\[Rho]chi,0,qqGeV,vve,vv0,vvesc];


EventRateInelastic[NT_,\[Rho]chi_,\[Delta]\[Delta]_,qqGeV_,vve_,vv0_]:=EventRateInelastic[NT,\[Rho]chi,\[Delta]\[Delta],qqGeV,vve,vv0,12vv0];
EventRateInelastic[NT_,\[Rho]chi_,\[Delta]\[Delta]_,qqGeV_,vve_,vv0_,vvesc_]:=Block[{FFTemp,ERTemp,bb,qq},

bb=bHO;
qq=qqGeV*GeV;
PrintLag[];



FFTemp=E^(-2y) FFfinal[DensityMatrix,JIso,TIso]/.q->qq/.y->((qq bb)/2)^2/.b->bb;

(*FFTemp=FormFactor[((qq bb)/2)^2,bb,v];*)
If[(HALO!="MB")&&(HALO!="MBcutoff"),Print["Warning: Halo option not recognized.  Setting to Maxwell-Boltzmann."]; HALO="MB";];
If[HALO=="MB",ERTemp=Coefficient[FFTemp,v,0]Fv0MB[vve/vv0,vmin/vv0]/vv0+Coefficient[FFTemp,v,2]FvsqMB[vve/vv0,vmin/vv0]*vv0];
If[HALO=="MBcutoff",ERTemp=Coefficient[FFTemp,v,0]Fv0MBcutoff[vve/vv0,vmin/vv0,vvesc/vv0]/vv0+Coefficient[FFTemp,v,2]FvsqMBcutoff[vve/vv0,vmin/vv0,vvesc/vv0]*vv0];
Print["Your event rate is"];
Return[NT \[Rho]chi M/(32\[Pi] mchi^3 mN) ERTemp/.vmin->qq/(2\[Mu]T[mchi,M])+\[Delta]\[Delta]/qq]/.FormalReplace
];





(***************
* Section for Density Matrix I/O 
*)

(*SetIsotope sets the density matrix to the one in filename. If filename
is specified as "default", then it will load
one of the default density matrices built-in to the program. Which one it
loads depends on M and Z - the available isotopes are presented in
Fitizpatrick et al. arXiv:1203.3542v2*)

SetIsotope[Ziso_,Mxx_, bHOdimlessxx_,filename_]:=Block[{},

JIso=IsoJLookupTable[Ziso,Mxx];
TIso=Mxx/2-Ziso//Abs;
SetM[Mxx];
SetZ[Ziso];
If[bHOdimlessxx==="default"||bHOdimlessxx==="Default"||bHOdimlessxx==="DEFAULT",
SetbHO[(41.467/(45Mxx^(-1/3)-25Mxx^(-2/3)))^(1/2)Femtometer];,
SetbHO[bHOdimlessxx Femtometer];
]


If[filename=="default"||filename=="Default"||filename=="DEFAULT",
(*set it to the default isotope, in this case sdF*)
Print["Getting default matrix..."];

If[Ziso==9&&Mxx==19,
Print["Setting isotope to fluorine-19 (default.)"];
DensityMatrix=sdF;
SetDMmatrixLength[sdFlength];
Return[];];

(*another test density matrix*)
If[Ziso==53&&Mxx==127,
Print["Setting isotope to iodine-127."];
DensityMatrix=sdgI;
SetDMmatrixLength[sdgIlength];
Return[];];

If[Ziso==32&&Mxx==70,
Print["Setting isotope to germanium-70."];
DensityMatrix=pfGe70;
SetDMmatrixLength[pfGe70length];
Return[];];

If[Ziso==32&&Mxx==72,
Print["Setting isotope to germanium-72."];
DensityMatrix=pfGe72;
SetDMmatrixLength[pfGe72length];
Return[];];

If[Ziso==32&&Mxx==73,
Print["Setting isotope to germanium-73."];
DensityMatrix=pfGe73;
SetDMmatrixLength[pfGe73length];
Return[];];

If[Ziso==32&&Mxx==74,
Print["Setting isotope to germanium-74."];
DensityMatrix=pfGe74;
SetDMmatrixLength[pfGe74length];
Return[];];

If[Ziso==32&&Mxx==76,
Print["Setting isotope to germanium-76."];
DensityMatrix=pfGe76;
SetDMmatrixLength[pfGe76length];
Return[];];

If[Ziso==11,
Print["Setting isotope to sodium-23."];
DensityMatrix=sdNa;
SetDMmatrixLength[sdNalength];
Return[];];

If[Ziso==14&&Mxx==28,
Print["Setting isotope to silicon-28."];
DensityMatrix=sdSi28;
SetDMmatrixLength[sdSi28length];
Return[];];

If[Ziso==14&&Mxx==29,
Print["Setting isotope to silicon-29."];
DensityMatrix=sdSi29;
SetDMmatrixLength[sdSi29length];
Return[];];

If[Ziso==14&&Mxx==30,
Print["Setting isotope to silicon-30."];
DensityMatrix=sdSi30;
SetDMmatrixLength[sdSi30length];
Return[];];

If[Ziso==54&&Mxx==128,
Print["Setting isotope to xenon-128."];
DensityMatrix=sdgXe128;
SetDMmatrixLength[sdgXe128length];
Return[];];

If[Ziso==54&&Mxx==129,
Print["Setting isotope to xenon-129."];
DensityMatrix=sdgXe129;
SetDMmatrixLength[sdgXe129length];
Return[];];

If[Ziso==54&&Mxx==130,
Print["Setting isotope to xenon-130."];
DensityMatrix=sdgXe130;
SetDMmatrixLength[sdgXe130length];
Return[];];

If[Ziso==54&&Mxx==131,
Print["Setting isotope to xenon-131."];
DensityMatrix=sdgXe131;
SetDMmatrixLength[sdgXe131length];
Return[];];

If[Ziso==54&&Mxx==132,
Print["Setting isotope to xenon-132."];
DensityMatrix=sdgXe132;
SetDMmatrixLength[sdgXe132length];
Return[];];

If[Ziso==54&&Mxx==134,
Print["Setting isotope to xenon-134."];
DensityMatrix=sdgXe134;
SetDMmatrixLength[sdgXe134length];
Return[];];

If[Ziso==54&&Mxx==136,
Print["Setting isotope to xenon-136."];
DensityMatrix=sdgXe136;
SetDMmatrixLength[sdgXe136length];
Return[];];

Print["Cannot find default matrix which matches input M and Z!"];
Return[];
,
(*If not default, read specified file*)
SetM[Mxx];
ReadInDMFile[filename];

Return[];];
];

ReadInDMFile[DensityMatrixFile_]:=Block[{},
inputstring=Import[DensityMatrixFile,"TSV"];
DensityMatrixVector={};
For[i=1,i<=Length[inputstring],i++,
JT=StringCases[inputstring[[i,1]],RegularExpression[".+ONE.+JO.+\\s(\\d+)\\s.+(\\d+).*"]->{"$1","$2"}]//ToExpression;
dens=StringCases[inputstring[[i,1]],RegularExpression[".+(\\d+)\\s+(\\d+)\\s+(\\d+)\\s+(\\d+)\\s+(.+\\d+.\\d+).+"]->{"$1","$2","$3","$4","$5"}]//ToExpression;
If[{}!=JT,oJT=JT[[1]]/2;];
If[{}!=dens,oDens={dens[[1,5]],oJT[[1]],oJT[[2]],dens[[1,1]],dens[[1,2]],dens[[1,3]],dens[[1,4]]};DensityMatrixVector=DensityMatrixVector~Join~{oDens}];
];

For[i=1,i<=Length[DensityMatrixVector],i++,
DensityMatrix[i]=DensityMatrixVector[[i]];
];

SetDMmatrixLength[Length[DensityMatrixVector]];
(*DensityMatrix=sdF;*)
Return[];];


End[]

EndPackage[]

Print[Style["Welcome to DMFormFactor version 1.1.",32,Blue]];
Print["Functions are SetCoeffsNonrel, SetCoeffsRel, SetCoeffsNucl, ZeroCoeffs, SetJChi, SetMchi, SetIsotope, SetHALO, SetHelm, TransitionProbability, ResponseNucl, DiffCrossSection, ApproxTotalCrossSection, and EventRate."];




